MHV graviton amplitudes at and near tree zeros in maximal supergravity

We study loop corrections to tree-level MHV graviton zeros in four-dimensional maximal supergravity. Near a split-signature zero where the positive-helicity square spinors align, individual box contributions can appear below the generic tree power at six or more points. We prove that these terms cancel in the full one-loop finite part. At the first allowed power the double logarithm cancels, and the single-logarithm coefficient is the leading tree coefficient times a purely imaginary factor fixed by the hard invariants. In real Lorentzian $2\to n-2$ scattering with $n\ge5$, every regular MHV tree zero is planar. There the one-loop amplitude is infrared finite and nonzero for every choice of the negative-helicity pair. Other energy assignments admit symmetry-enforced common zeros. We also construct split-signature paths on which the tree vanishes arbitrarily many powers faster than the one-loop finite part. For each such power gap we compare two paths at the same subtraction scale and hard invariant. On at least one of them the two-loop finite part starts at or below the one-loop power.

==> anc/README.txt <==
MHV graviton amplitudes at and near tree zeros in maximal supergravity
Zhen Bi and Yaobo Zhang

Replaying the calculations

From anc/, install the pinned packages and run the 14 comparisons:

    python -m pip install -r supplement/requirements.txt
    python supplement/replay.py --jobs 4

Each name in supplement/cases.txt can also be passed to the driver. For
example, these commands reproduce the five-point absorptive part, the
complete ten-point box sum, and the interval test for the right arc:

    python supplement/replay.py physical_five_point
    python supplement/replay.py gravity_alln_check
    python supplement/replay.py right_arc_enclosures

The driver runs each calculation in a fresh temporary directory and
compares standard output byte for byte with its reference file under
supplement/reproduction/logs/. The reference environment is CPython
3.14.4 on x86_64 Linux. The package versions are in
supplement/requirements.txt and the verification record is replay.txt.

Guide to the calculations

Section 2, complete one-loop box sum and hard-channel selection
    gravity_alln_check, gravity_finite_numeric, gravity_causal_channels

Section 3 and Appendix B, tree zeros in real Lorentzian scattering
    physical_five_point sums all 30 boxes at the planar two-beam example.
    It checks the ten nonzero pair invariants, the tree zero and the exact
    absorptive part Im(F1) = -81 pi log(2).
    hodges_strict_sign and hodges_two_incoming check the two-beam results.
    hodges_symmetry and hodges_lorentzian_seven_lens cover additional
    energy assignments and common zeros.

Section 4, infrared poles and two-loop scale dependence
    The pole identities are derived analytically. Their one-loop inputs
    on the transverse paths are checked by gravity_alln_check and
    gravity_finite_numeric. The fixed-scale comparison on the deformed
    paths is checked by gravity_two_recoils.

Section 5, positive paths with a delayed tree
    exceptional_positive, gravity_two_recoils

Section 6, negative-helicity pair cut at two loops
    gravity_hard_sphere_four_loop_side, gravity_hard_soft_spheres

Appendix A, nonvanishing on the uniform exponential family
    gravity_uniform_central_residue, right_arc_enclosures

Appendix C describes the replay. Twelve scripts, their supporting modules
and their reference outputs come from the technical attachments to the
second-stage report and Yaobo Zhang's manuscript "Non-Flattening,
Multi-Loop Factorization, and Adjoint Reconstruction of 4D Amplitudes on
Helicity Zeros". Two further checks use the Python standard library:
physical_five_point collects the 30 box phases by factoring rational
arguments into primes, and right_arc_enclosures reproduces the enclosure
bounds independently of the ball-arithmetic implementation.

Article and four-pion figure

Build the article from the source root with

    pdflatex main.tex
    pdflatex main.tex

Repeat if LaTeX requests another pass for cross-references. The package
includes jheppub.sty and references.tex. The figures use TikZ.

pion_zero_cut.pdf illustrates the four-pion example in Section 1. It is a
single-page vector figure with its own caption.


==> anc/replay.txt <==
gravity_alln_check matched
gravity_finite_numeric matched
gravity_causal_channels matched
exceptional_positive matched
gravity_two_recoils matched
gravity_hard_sphere_four_loop_side matched
gravity_hard_soft_spheres matched
gravity_uniform_central_residue matched
physical_five_point matched
hodges_strict_sign matched
hodges_two_incoming matched
hodges_symmetry matched
hodges_lorentzian_seven_lens matched
right_arc_enclosures matched
14/14 logs matched byte for byte.


==> anc/supplement/amplituhedron_flattening_v2/gravity_alln_check.py <==
"""Compare the tree cofactor prediction with the complete integrated box sum.

Run with assertions enabled. The tree and channel calculation needs only the
first kinematic jet. The complete box calculation uses gravity_finite's
independent rational-series evaluator for all powers through the leading log.
"""

from itertools import combinations
from math import prod

from flint import acb, arb, ctx, fmpq as Q, fmpq_mat, fmpq_poly, fmpq_series as Series

from gravity_finite import TABLE, cross, finite_order, path
from gravity_finite_numeric import finite_sum


def spinors_from_twistors(n, m, kind):
    z = path(n, m, kind)
    angle = [p[:2] for p in z]
    square = []
    for i in range(n):
        left, right = (i - 1) % n, (i + 1) % n
        left_bracket = cross(angle[left], angle[i])
        right_bracket = cross(angle[i], angle[right])
        outer_bracket = cross(angle[right], angle[left])
        square.append(tuple(
            (right_bracket * z[left][r] + outer_bracket * z[i][r]
             + left_bracket * z[right][r]) / (left_bracket * right_bracket)
            for r in (2, 3)
        ))
    return angle, square


def tree_and_channels(angle, square, a):
    """Tree coefficient of tau^(n+3) and the hard s_(1j) at the endpoint."""
    positive = [i for i in range(len(angle)) if i not in (0, a)]
    assert all(not sum(x[r] * y[s] for x, y in zip(angle, square))
               for r in (0, 1) for s in (0, 1))
    transverse = cross(angle[0], angle[a])
    assert not transverse[0] and transverse[1] and cross(square[0], square[a])[0]
    weights = [(cross(angle[0], angle[i]) * cross(angle[a], angle[i]))[0]
               for i in positive]
    laplacian = [[Q(0) for _ in positive] for _ in positive]
    for row, col in combinations(range(len(positive)), 2):
        i, j = positive[row], positive[col]
        bracket = cross(square[i], square[j])
        assert not bracket[0]
        edge = weights[row] * weights[col] * bracket[1] / cross(angle[i], angle[j])[0]
        laplacian[row][row] += edge
        laplacian[col][col] += edge
        laplacian[row][col] -= edge
        laplacian[col][row] -= edge

    cofactor = fmpq_mat([row[:-1] for row in laplacian[:-1]]).det()
    tree = transverse[1]**6 * cofactor / prod(weights)**2
    channels = [(cross(angle[0], angle[i]) * cross(square[0], square[i]))[0]
                for i in positive]
    assert all(channels) and not sum(channels)
    for i, chan in zip(positive, channels):
        assert (cross(angle[a], angle[i]) * cross(square[a], square[i]))[0] == -chan
    return tree, channels


def comparison_jets(n, single_center):
    """Two analytic spinor paths sharing both the endpoint and transverse angle."""
    size = n - 2
    x = list(range(1, size + 1))
    q = [1] * (size - 1) + [1 - size]
    moment = sum(qi * xi for xi, qi in zip(x, q))
    d = [moment] + [0] * (size - 1) if single_center else x
    tau = Series([0, 1])
    one, zero = Series([1]), Series([0])
    positive_angle = [(Series([xi]), one) for xi in x]
    positive_square = [(Series([qi]), qi * (di * tau + 2**xi * tau**2))
                       for xi, qi, di in zip(x, q, d)]
    # The lower undotted row fixes tilde_a. The upper row then fixes tilde_1.
    right_a = (zero, -moment - tau * sum(qi * 2**xi for xi, qi in zip(x, q)))
    right_1 = tuple(-right_a[r] - sum(xi * v[r] for xi, v in zip(x, positive_square))
                    for r in (0, 1))
    return ([(one, zero), (one, tau)] + positive_angle,
            [right_1, right_a] + positive_square)


def check_uniform_polynomials(angle, square, m, channels):
    """Test the rational functions in the nonvanishing proof, in the unit chart."""
    active = {m: (Q(5, 2), Q(1, 3)), m + 2: (Q(8, 3), Q(1, 2)),
              len(angle) - 1: (Q(5, 6), -Q(1, 4))}
    positive = [i for i in range(len(angle)) if i not in (0, m + 1)]
    denominator = inactive = fmpq_poly([1])
    q_num, z_num = fmpq_poly([]), fmpq_poly([])
    for i, channel in zip(positive, channels):
        scale = angle[i][1]
        x = angle[i][0][0] / scale[0]
        q = (scale * square[i][0])[0]
        z = (scale * square[i][1])[1]
        assert q == -channel
        factor = fmpq_poly([-x, 1])
        if i in active:
            assert (x, z) == active[i]
        else:
            assert not z
            inactive = inactive * factor
        q_num = q_num * factor + q * denominator
        z_num = z_num * factor + z * denominator
        denominator = denominator * factor
    assert z_num == inactive * fmpq_poly([25, -333, 126]) / 216
    assert q_num.degree() == len(positive) - 2
    assert z_num.degree() == len(positive) - 1
    assert q_num.gcd(z_num) == 1


def check_ten_point_slope(expected):
    """Evaluate the two finite causal box sums without any jet expansion."""
    ctx.dps = 400
    values = []
    for decimal_power in (16, 24):
        tau = arb(10)**(-decimal_power)
        value = finite_sum(10, "exponential", tau, 4) / tau**13
        assert value.is_finite()
        values.append(value)
    slope = (values[1] - values[0]) / (-8 * arb(10).log())
    relative_error = abs(slope / acb(0, arb.pi() * expected) - 1)
    assert relative_error < arb("1e-9")
    print("10-point direct Feynman evaluations at tau=1e-16 and 1e-24: "
          f"relative complex slope error {relative_error.str(10)}.")


def main():
    # Certify the old table and the additional 10-point (4,4) family by two routes.
    cases = [*TABLE, (10, 4, "exponential")]
    for case in cases:
        n, m, kind = case
        ctx.cap = 2
        tree, channels = tree_and_channels(*spinors_from_twistors(*case), m + 1)
        norm = sum(map(abs, channels))
        ctx.cap = 36 if n < 10 else 24
        counts, phase = finite_order(*case)
        assert phase == tree * norm
        if case in TABLE:
            assert phase == TABLE[case]
        print(f"n={n} m={m} {kind}, boxes={sum(counts.values())}, power={n+3}: "
              f"T={tree}, sum_abs_s={norm}, R={phase}, log^2=real_log=0", flush=True)
        if n == 10:
            ten_point_phase = phase

    # These are determinant-only checks. The single negative entry proves
    # no proper nonempty subset of s_(1j) has zero sum on these endpoints.
    ctx.cap = 2
    tested = 0
    for n in range(6, 23):
        for m in range(2, n - 3):
            spinors = spinors_from_twistors(n, m, "exponential")
            tree, channels = tree_and_channels(*spinors, m + 1)
            assert tree and channels[m - 1] < 0 and sum(s < 0 for s in channels) == 1
            assert sum(map(abs, channels)) == Q(16 * (m - 1), 6 * m - 5)
            check_uniform_polynomials(*spinors, m, channels)
            tested += 1
    print(f"Uniform exponential paths: tree cofactors nonzero, channel norm "
          f"16(m-1)/(6m-5), three active nodes and gcd(DQ,DZ)=1 "
          f"for all {tested} splits with 6 <= n <= 22.")

    ctx.cap = 3
    for n in (6, 10, 16):
        center = comparison_jets(n, True)
        rank_one = comparison_jets(n, False)
        for data1, data2 in zip(center, rank_one):
            assert all(v[0] == w[0] for p, q in zip(data1, data2) for v, w in zip(p, q))
        star_tree, channels = tree_and_channels(*center, 1)
        zero_tree, same_channels = tree_and_channels(*rank_one, 1)
        assert star_tree and not zero_tree and channels == same_channels
        print(f"Unrestricted transverse paths, n={n}: common endpoint, "
              f"single-center T={star_tree}, rank-one T={zero_tree}.")
    check_ten_point_slope(ten_point_phase)


if __name__ == "__main__":
    main()


==> anc/supplement/amplituhedron_flattening_v2/gravity_finite.py <==
"""Certify the first power and leading logarithm of integrated one-loop MHV gravity.

The real Feynman sheet and normalization are fixed in the manuscript. All
kinematic jets, lower-power cancellations and logarithmic weights use exact
rational arithmetic. Run with python-flint and SymPy; see README.md.
"""

from collections import Counter
from functools import cache
from itertools import combinations
from math import factorial, prod
from flint import ctx, fmpq as Q, fmpq_series as Series
from sympy import factorint


def cross(v, w):
    return v[0] * w[1] - v[1] * w[0]


def path(n, m, kind):
    if kind == "two_planes":
        assert (n, m) == (6, 2)
        R = Series
        t = R([0, 1])
        basis = [tuple(R([int(i == j)]) for j in range(4)) for i in range(4)]
        z2, z3, z5, z6 = basis
        z4 = tuple(
            (-x + (1 + t) * y + 4 * z - (4 + 2 * t) * w) / 3
            for x, y, z, w in zip(*basis)
        )
        z1 = tuple(x - y + v - z + w for x, y, z, w, v in zip(*basis, z4))
        Z = [z1, z2, z3, z4, z5, z6]
        frame = [[2, 3, 5, 8], [1, 1, 1, 1], [-1, -4, -2, -7], [0, 0, 1, 1]]
    else:
        R = Series
        k = n - m - 2
        assert kind == "exponential" and m >= 2 and k >= 2
        rs = [Q(1, 4) + Q(i, 4 * (m - 1)) for i in range(m)]
        ss = [Q(1, 3) + Q(i, 3 * (k - 1)) for i in range(k)]
        power = (
            [(1, 0, 0, 0)]
            + [(1, r, r * r, 0) for r in rs]
            + [(0, 0, 1, 0)]
            + [(-s * s, 0, 1, s) for s in ss]
        )
        coeff = [[[] for j in range(4)] for i in range(n)]
        for d in range(ctx.cap):
            for i in range(n):
                for j in range(4):
                    coeff[i][j].append(Q(power[i][j]) / factorial(d))
            power = [
                tuple(
                    sum(power[k][j] for k in (i - 1, i + 1) if 0 <= k < n)
                    for j in range(4)
                )
                for i in range(n)
            ]
        Z = [[R(c) for c in z] for z in coeff]
        frame = [[1, 0, 1, 0], [0, 1, 0, 1], [1, 0, 0, 0], [0, 1, 0, 0]]
    return [tuple(sum(a * b for a, b in zip(row, z)) for row in frame) for z in Z]


def unit(series):
    """Return order and regular part, preserving the actual precision."""
    order = series.valuation()
    assert 0 <= order < series.prec, "Increase the jet precision"
    return order, Series(list(series)[order:], prec=series.prec - order)


def shifted(series, order):
    assert order >= 0
    return Series([0] * order + list(series), prec=series.prec + order)


def cofactor(matrix):
    """Gaussian elimination over Q[[tau]]; minimum-order pivots keep ratios regular."""
    size = len(matrix)
    result = Series([1])
    for col in range(size):
        pivots = [i for i in range(col, size) if matrix[i][col]]
        assert pivots, "Zero pivot or insufficient precision"
        pivot = min(pivots, key=lambda i: matrix[i][col].valuation())
        if pivot != col:
            matrix[col], matrix[pivot] = matrix[pivot], matrix[col]
            result = -result
        diag = matrix[col][col]
        result *= diag
        for i in range(col + 1, size):
            if not matrix[i][col]:
                continue
            ratio = matrix[i][col] / diag
            for j in range(col + 1, size):
                matrix[i][j] -= ratio * matrix[col][j]
    return result


def all_boxes(n, m, kind):
    w = path(n, m, kind)
    labels = tuple(range(n))

    @cache
    def angle(i, j):
        return cross(w[i], w[j])

    right = []
    for i in labels:
        before, after = (i - 1) % n, (i + 1) % n
        right.append(
            [
                (
                    w[before][r] * angle(i, after)
                    + w[i][r] * angle(after, before)
                    + w[after][r] * angle(before, i)
                )
                / (angle(before, i) * angle(i, after))
                for r in (2, 3)
            ]
        )

    @cache
    def square(i, j):
        return cross(right[i], right[j])

    @cache
    def invariant(indices):
        return sum(
            (angle(i, j) * square(i, j) for i, j in combinations(indices, 2)),
            Series([0]),
        )

    def halfsoft(b, vertices, c):
        weights = [angle(b, i) * angle(i, c) for i in vertices]
        denominator = prod((weight**2 for weight in weights), start=Series([1]))
        tree_order = 0
        tree_sum = Series([1])
        if len(vertices) > 1:
            edges = {}
            for i, j in combinations(range(len(vertices)), 2):
                a, d = vertices[i], vertices[j]
                on, un = unit(square(a, d) * weights[i] * weights[j])
                od, ud = unit(angle(a, d))
                edges[i, j] = (on - od, un / ud)
            floor = min(order for order, _ in edges.values())
            size = len(vertices) - 1
            lap = [[Series([0]) for _ in range(size)] for _ in range(size)]
            for (i, j), (order, edge) in edges.items():
                val = shifted(edge, order - floor)
                lap[i][i] += val
                if j < size:
                    lap[j][j] += val
                    lap[i][j] -= val
                    lap[j][i] -= val
            tree_order, tree_sum = unit(cofactor(lap))
            tree_order += size * floor
        den_order, den_unit = unit(denominator)
        return tree_order - den_order, tree_sum / den_unit

    neg = {0, m + 1}
    prefactor = angle(0, m + 1) ** 8
    for b, c in combinations(labels, 2):
        rest = tuple(i for i in labels if i not in (b, c))
        for size in range(len(rest) - 1):
            for extra in combinations(rest[1:], size):
                left = (rest[0],) + extra
                right_side = tuple(i for i in rest if i not in left)
                s = invariant(tuple(sorted(left + (b,))))
                t = invariant(tuple(sorted(left + (c,))))
                p, q = invariant(left), invariant(right_side)
                assert s and t and (p or len(left) == 1) and (q or len(right_side) == 1)
                gram = s * t - p * q
                # Momentum conservation also gives s+t-p-q = -(p_b+p_c)^2.
                numerator = -angle(b, c) * square(b, c)
                assert not (s + t - p - q - numerator)
                od, ud = unit(gram)
                oa, ua = unit(numerator)
                h0, h1 = halfsoft(b, left, c)
                k0, k1 = halfsoft(c, right_side, b)
                o, pre = unit(prefactor)
                order = o + od + h0 + k0
                star = (
                    b not in neg and c not in neg and len(neg.intersection(left)) == 1
                )
                yield order, pre * ud * h1 * k1, star, (s, t, p, q), (oa - od, ua / ud)


@cache
def prime_exponents(value):
    exponents = Counter(factorint(abs(int(value.p))))
    exponents.subtract(factorint(int(value.q)))
    return exponents


def finite_order(n, m, kind):
    target = n + 3
    below = Counter()
    real_log = Counter()
    phase = Q(0)
    double_log = Q(0)
    counts = Counter()
    star_count = 0
    for order, coeff, star, channels, (va, ua) in all_boxes(n, m, kind):
        counts[order] += 1
        assert coeff.prec > target - order
        if order > target:
            continue
        if star:
            star_count += 1
            assert order == 8 and va > 0
            a = shifted(ua, va)
            # Sum the analytic star kernels below the target. Each key is 1,
            # L_X or L_X^2, L_X = log(-X(0)-i0) on the specified sheet.
            depth = target - order
            for sign, x in zip((1, 1, -1, -1), channels):
                if not x:  # massless corner; Li2(1) cancels in the signed sum
                    continue
                assert x[0] and min(x.prec, a.prec) > depth
                unit_log = (x / x[0]).log()
                z = a * x
                log_one_minus = (1 - z).log()
                dilog = sum((z**j / Q(j * j) for j in range(1, depth + 1)), Series([0]))
                pieces = [
                    ((0, 0), -(unit_log**2) / 2 + dilog + unit_log * log_one_minus),
                    ((1, x[0]), -unit_log + log_one_minus),
                    ((2, x[0]), Series([-Q(1, 2)])),
                ]
                for key, v in pieces:
                    product = sign * coeff * v
                    assert product.prec >= depth
                    for j in range(depth):
                        below[order + j, key] += product[j]
            continue  # The complete star kernel is analytic, including at target.
        assert order == target, (
            "A lower non-star stratum requires its own finite expansion"
        )
        for sign, x in zip((1, 1, -1, -1), channels):
            if not x:
                continue
            vx, ux = unit(x)
            vz = vx + va
            x0 = ux[0]
            weight = sign * coeff[0]
            double_log += weight * Q(min(vz, 0) ** 2 - vx**2, 2)
            phase += weight * vx * int(x0 > 0)
            real_log[abs(x0)] -= weight * vx
            if vz < 0:
                z0 = ua[0] * x0
                phase += weight * vz * (1 if ua[0] > 0 else -1) * int(z0 < 0)
                real_log[abs(z0)] += weight * vz
    assert sum(counts.values()) == n * (n - 1) // 2 * (2 ** (n - 3) - 1)
    assert star_count == (n - 2) * (n - 3) // 2 * 2 ** (n - 4)
    assert min(counts) == 8
    bad_buckets = [(key, val) for key, val in below.items() if val]
    if bad_buckets:
        raise ArithmeticError(f"Uncancelled lower powers: {bad_buckets[:5]}")
    logs_by_prime = Counter()
    for value, weight in real_log.items():
        if weight:
            for prime, exponent in prime_exponents(value).items():
                logs_by_prime[prime] += weight * exponent
    assert not any(logs_by_prime.values()) and not double_log and phase
    return dict(sorted(counts.items())), phase


# Recorded independently of the calculation, for comparison to Table 1.
TABLE = {
    (6, 2, "two_planes"): Q(-5636096, 3057452578125),
    (6, 2, "exponential"): Q(4246773552, 471295),
    (7, 2, "exponential"): Q(511914123, 31160),
    (8, 3, "exponential"): Q(-2061506549016592384, 12587031649335),
    (8, 2, "exponential"): Q(149142815079746815011825441, 8316836114273582720000),
    (9, 3, "exponential"): Q(
        -54726639602380270981689721727232, 305905130881524765799690625
    ),
}


if __name__ == "__main__":
    ctx.cap = 36
    for (n, m, kind), expected in TABLE.items():
        histogram, phase = finite_order(n, m, kind)
        assert phase == expected
        print(
            f"n={n}, m={m}, {kind}: boxes {histogram}. First power {n + 3}, log^2=0, coefficient of i*pi*log(tau) = {phase}",
            flush=True,
        )


==> anc/supplement/amplituhedron_flattening_v2/gravity_finite_numeric.py <==
"""Direct evaluation of the integrated finite box sum at positive smoothing parameters.

The exponential is evaluated as a matrix exponential in Arb ball arithmetic.
The rational-weight computation uses the matrix-tree theorem. The box function
uses Duplancic and Nizic (hep-ph/0006249), Eqs. (71)-(72), with an overall
factor removed and mu^2 = 1. The sign convention matches gravity_finite.py.
"""

from functools import cache
from itertools import combinations
from math import prod

from flint import acb, arb, arb_mat, ctx, fmpq


def twistors(n, family, tau, m=2):
    if family == "two_planes":
        assert n == 6
        base = arb_mat([[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, 1, 0], [0, 0, 0, 1]])
        z2, z3, z5, z6 = base.tolist()
        z4 = [-arb(1) / 3, (1 + tau) / 3, arb(4) / 3, -(4 + 2 * tau) / 3]
        z1 = [b - c + d - e + f for b, c, d, e, f in zip(z2, z3, z4, z5, z6)]
        frame = arb_mat([[2, 3, 5, 8], [1, 1, 1, 1], [-1, -4, -2, -7], [0, 0, 1, 1]])
        return (arb_mat([z1, z2, z3, z4, z5, z6]) * frame.transpose()).tolist()
    k = n - m - 2
    r = [fmpq(1, 4) + fmpq(i, 4 * (m - 1)) for i in range(m)]
    s = [fmpq(1, 3) + fmpq(i, 3 * (k - 1)) for i in range(k)]
    z = (
        [(1, 0, 0, 0)]
        + [(1, x, x * x, 0) for x in r]
        + [(0, 0, 1, 0)]
        + [(-x * x, 0, 1, x) for x in s]
    )
    frame = arb_mat([[1, 0, 1, 0], [0, 1, 0, 1], [1, 0, 0, 0], [0, 1, 0, 0]])
    generator = arb_mat([[int(abs(i - j) == 1) for j in range(n)] for i in range(n)])
    return ((generator * tau).exp() * arb_mat(z) * frame.transpose()).tolist()


def finite_kernel(channels, a):
    # F0 = -sum sigma (log^2(-X-i0)/2 + Li2(1-a(X+i0))).
    total = acb(0)
    pi = arb.pi()
    for x, sign in zip(channels, (1, 1, -1, -1)):
        if x == 0:
            total -= sign * pi**2 / 6
            continue
        assert not x.contains(0)
        logarithm = acb(abs(x).log(), -pi if x > 0 else 0)
        u = a * x
        if a == 0:
            dilog = acb(pi**2 / 6)
        elif u < 0:
            # Euler reflection writes the real component in terms of Li2(u), u<0.
            log_one_minus_u = (1 - u).log()
            real = pi**2 / 6 - u.polylog(2) - abs(u).log() * log_one_minus_u
            dilog = acb(real, (-pi if a > 0 else pi) * log_one_minus_u)
        else:
            assert u > 0
            dilog = acb((1 - u).polylog(2))
        total -= sign * (logarithm**2 / 2 + dilog)
    return total


def cross(x, y):
    return x[0] * y[1] - x[1] * y[0]


def finite_sum(n, family, tau, m=2):
    w = twistors(n, family, tau, m)

    @cache
    def angle(i, j):
        return cross(w[i], w[j])

    square_spinors = []
    for i in range(n):
        j, k = (i - 1) % n, (i + 1) % n
        square_spinors.append(
            [
                (angle(i, k) * w[j][d] + angle(k, j) * w[i][d] + angle(j, i) * w[k][d])
                / (angle(j, i) * angle(i, k))
                for d in (2, 3)
            ]
        )

    return finite_spinor_sum(w, square_spinors, (0, m + 1))


def finite_spinor_sum(angles, square_spinors, negatives):
    """Full unordered box sum, also accepting exact rational spinors."""
    n = len(angles)

    @cache
    def angle(i, j):
        return cross(angles[i], angles[j])

    @cache
    def square(i, j):
        return cross(square_spinors[i], square_spinors[j])

    @cache
    def invariant(subset):
        return sum(
            (angle(i, j) * square(i, j) for i, j in combinations(subset, 2)), 0
        )

    def halfsoft(b, subset, c):
        weights = {i: angle(b, i) * angle(i, c) for i in subset}
        lap = arb_mat(len(subset), len(subset))
        for u, v in combinations(range(len(subset)), 2):
            i, j = subset[u], subset[v]
            edge = square(i, j) * weights[i] * weights[j] / angle(i, j)
            lap[u, u] += edge
            lap[v, v] += edge
            lap[u, v] -= edge
            lap[v, u] -= edge
        cofactor = arb(1)
        if len(subset) > 1:
            cofactor = arb_mat([row[:-1] for row in lap.tolist()[:-1]]).det()
        return cofactor / prod(weight**2 for weight in weights.values())

    total = acb(0)
    for b, c in combinations(range(n), 2):
        rest = tuple(i for i in range(n) if i not in (b, c))
        for size in range(len(rest) - 1):
            for chosen in combinations(rest[1:], size):
                left = (rest[0],) + chosen
                right = tuple(i for i in rest if i not in left)
                s = invariant(tuple(sorted(left + (b,))))
                t = invariant(tuple(sorted(left + (c,))))
                p, q = invariant(left), invariant(right)
                gram = s * t - p * q
                if gram == 0:
                    continue  # At a pole-free point D times the finite kernel tends to zero.
                a = -angle(b, c) * square(b, c) / gram
                # (p_b+p_c)^2=P+Q-s-t, hence a=(s+t-P-Q)/(st-PQ).
                total += (
                    gram
                    * halfsoft(b, left, c)
                    * halfsoft(c, right, b)
                    * finite_kernel(tuple(map(arb, (s, t, p, q))), arb(a))
                )
    return angle(*negatives) ** 8 * total


if __name__ == "__main__":
    from gravity_finite import TABLE

    ctx.dps = 300
    for (n, m, family), expected in TABLE.items():
        values = []
        for power in (8, 16, 24):
            tau = arb(10) ** (-power)
            value = finite_sum(n, family, tau, m) / tau ** (n + 3)
            assert value.is_finite()
            values.append(value)
            print(
                f"n={n} m={m} family={family} tau=1e-{power} finite/tau^{n + 3} = {value.str(24)}",
                flush=True,
            )
        slope = (values[-1] - values[-2]) / (-8 * arb(10).log())
        relative_error = abs(slope / acb(0, arb.pi() * expected) - 1)
        assert relative_error < arb("1e-9")
        print(
            f"complex logarithmic slope: relative error {relative_error.str(8)}",
            flush=True,
        )


==> anc/supplement/cases.txt <==
gravity_alln_check
gravity_finite_numeric
gravity_causal_channels
exceptional_positive
gravity_two_recoils
gravity_hard_sphere_four_loop_side
gravity_hard_soft_spheres
gravity_uniform_central_residue
physical_five_point
hodges_strict_sign
hodges_two_incoming
hodges_symmetry
hodges_lorentzian_seven_lens
right_arc_enclosures


==> anc/supplement/replay.py <==
"""Run the gravity checks in temporary directories and compare their output byte for byte."""
import argparse
from concurrent.futures import ThreadPoolExecutor
from difflib import unified_diff
import os
from pathlib import Path
import subprocess
import sys
from tempfile import TemporaryDirectory


ROOT = Path(__file__).resolve().parent
CASES = (ROOT / "cases.txt").read_text().splitlines()


def compare(name):
    source = ROOT / "amplituhedron_flattening_v2" / f"{name}.py"
    if not source.is_file():
        source = ROOT / "reproduction" / "checks" / f"{name}.py"
    env = os.environ.copy()
    env.pop("PYTHONOPTIMIZE", None)
    env.update(OPENBLAS_NUM_THREADS="1", OMP_NUM_THREADS="1")
    with TemporaryDirectory(prefix=f"{name}-") as work:
        result = subprocess.run(
            [sys.executable, "-B", str(source)], cwd=work, env=env, capture_output=True
        )
    expected = (ROOT / "reproduction" / "logs" / f"{name}.txt").read_bytes()
    if result.returncode:
        return name, f"exit {result.returncode}\n{result.stderr.decode(errors='replace')}"
    if result.stdout != expected:
        diff = unified_diff(
            expected.decode().splitlines(keepends=True),
            result.stdout.decode(errors="replace").splitlines(keepends=True),
            fromfile="reference", tofile="replay",
        )
        return name, "stdout differs\n" + "".join(diff)
    return name, ""


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--jobs", type=int, default=4)
    parser.add_argument("cases", nargs="*", help="defaults to all entries in cases.txt")
    args = parser.parse_args()
    selected = args.cases or CASES
    if args.jobs < 1 or set(selected).difference(CASES):
        parser.error("use a positive number of jobs and check names from cases.txt")
    failures = 0
    with ThreadPoolExecutor(max_workers=args.jobs) as pool:
        for name, message in pool.map(compare, selected):
            if message:
                failures += 1
                print(f"{name} failed\n{message}", file=sys.stderr, flush=True)
            else:
                print(f"{name} matched", flush=True)
    print(f"{len(selected)-failures}/{len(selected)} logs matched byte for byte.")
    return int(bool(failures))


if __name__ == "__main__":
    sys.exit(main())


==> anc/supplement/reproduction/checks/exceptional_phase.py <==
"""Compute the first exceptional one-loop phase directly from every signed box.

Use polynomial kinematics and rational unit Taylor series. Real logarithms of
positive rational constants are collected by prime factorization. At six
points the complete complex kernel is also evaluated at finite tau using Arb.
"""
from argparse import ArgumentParser
from collections import Counter, defaultdict
from functools import cache
from itertools import combinations
from math import comb, prod
from pathlib import Path
import sys

from flint import acb, arb, ctx, fmpq as Q, fmpq_poly as P, fmpq_series as S

sys.path.insert(0, str(Path(__file__).resolve().parents[2] / "amplituhedron_flattening_v2"))
from gravity_alln_check import comparison_jets
from gravity_finite import cross, prime_exponents
from gravity_finite_numeric import finite_kernel

ONE, ZERO, TAU = P([1]), P([]), P([0, 1])


def polynomial_spinors(n, family, sample=None):
    """The actual dotted spinors are the polynomial entries divided by scale."""
    nodes = range(1, n - 1)
    weights = [1] * (n - 3) + [3 - n]
    if sample is not None:
        nodes, weights = sample
        assert len(nodes) == len(weights) == n - 2 and not sum(weights)
        assert family != "comparison"
    angles = [(ONE, ZERO), (ONE, TAU)] + [(P([x]), ONE) for x in nodes]
    scale = ONE
    if family == "comparison":
        original = comparison_jets(n, False)
        assert all(P(list(a)) == b for l1, l2 in zip(original[0], angles)
                   for a, b in zip(l1, l2))
        dots = [tuple(P(list(a)) for a in pair) for pair in original[1]]
    else:
        scale = prod((1 - TAU * x for x in nodes), start=ONE)
        positive = []
        for x, q in zip(nodes, weights):
            derivative = prod(x - j for j in nodes if j != x)
            second = TAU * q * x
            if family == "lift2":
                second += TAU**3 / derivative
            positive.append((q * scale, second * (scale // (1 - TAU * x))))
        negative_a = tuple(-sum(pair[k] for pair in positive) // TAU for k in (0, 1))
        negative_1 = tuple(-negative_a[k] - sum(x * pair[k] for x, pair in zip(nodes, positive))
                           for k in (0, 1))
        dots = [negative_1, negative_a] + positive
    assert all(not sum(a[i] * b[j] for a, b in zip(angles, dots))
               for i in (0, 1) for j in (0, 1))
    return angles, dots, scale


def polynomial_det(matrix):
    """Expand by rows, caching each column set, including zero determinants."""
    @cache
    def minor(columns):
        if not columns:
            return ONE
        row = len(matrix) - len(columns)
        return sum(((-1)**j * matrix[row][k] * minor(columns[:j] + columns[j + 1:])
                    for j, k in enumerate(columns)), ZERO)
    return minor(tuple(range(len(matrix))))


def unit(poly):
    order = next(i for i, value in enumerate(poly) if value)
    return order, S(poly.coeffs()[order:])


def make_boxes(n, family, sample=None):
    angles, dots, scale = polynomial_spinors(n, family, sample)
    labels = tuple(range(n))

    @cache
    def angle(i, j):
        return cross(angles[i], angles[j])

    @cache
    def square(i, j):
        return cross(dots[i], dots[j])

    @cache
    def invariant(subset):
        return sum((angle(i, j) * square(i, j) for i, j in combinations(subset, 2)), ZERO)

    @cache
    def half(b, vertices, c):
        w = [angle(b, i) * angle(i, c) for i in vertices]
        multiple = prod((angle(i, j) for i, j in combinations(vertices, 2)), start=ONE)
        lap = [[ZERO for i in vertices] for j in vertices]
        for i, j in combinations(range(len(vertices)), 2):
            a, d = vertices[i], vertices[j]
            edge = (multiple // angle(a, d)) * w[i] * w[j] * square(a, d)
            lap[i][i] += edge
            lap[j][j] += edge
            lap[i][j] -= edge
            lap[j][i] -= edge
        numerator = polynomial_det([row[:-1] for row in lap[:-1]])
        return numerator, multiple**(len(vertices) - 1) * prod(w)**2

    tree_num, tree_den = half(0, labels[2:], 1)
    tree_num *= TAU**6
    tree_den *= scale**(2 * (n - 3))
    tree_order = unit(tree_num)[0] - unit(tree_den)[0] if tree_num else None
    assert tree_order is None or tree_order > n + 3
    if family == "treezero":
        assert tree_order is None
    if family == "lift2":
        assert tree_order == n + 3 + 2 * (n - 4)

    def boxes():
        for b, c in combinations(labels, 2):
            rest = tuple(i for i in labels if i not in (b, c))
            for size in range(len(rest) - 1):
                for extra in combinations(rest[1:], size):
                    left = (rest[0],) + extra
                    right = tuple(i for i in rest if i not in left)
                    channels = (invariant(tuple(sorted((*left, b)))),
                                invariant(tuple(sorted((*left, c)))), invariant(left), invariant(right))
                    gram = channels[0] * channels[1] - channels[2] * channels[3]
                    gram_numer = -angle(b, c) * square(b, c)
                    assert gram_numer == channels[0] + channels[1] - channels[2] - channels[3]
                    num1, den1 = half(b, left, c)
                    num2, den2 = half(b, right, c)
                    num = TAU**8 * gram * num1 * num2
                    den = den1 * den2 * scale**(2 * n - 4)
                    yield channels, gram, gram_numer, num, den
    return tree_order, scale, boxes()


class LogCoefficients:
    """Formal coefficients of 1, log(tau) and log(prime) at each power."""
    def __init__(self):
        self.rational = Counter()
        self.log_tau = Counter()
        self.logs = defaultdict(Counter)

    def add(self, order, coeff, valuation, series, sign, depth):
        constant = series[0]
        assert constant > 0 and depth < min(series.prec, coeff.prec)
        regular = coeff * (series / constant).log()
        for k in range(depth + 1):
            power = order + k
            self.rational[power] += sign * regular[k]
            self.log_tau[power] += sign * valuation * coeff[k]
            self.logs[power][constant] += sign * coeff[k]

    def primes(self, power):
        result = Counter()
        for value, coeff in self.logs[power].items():
            if coeff:
                for prime, exponent in prime_exponents(value).items():
                    result[int(prime)] += coeff * int(exponent)
        return {p: result[p] for p in sorted(result) if result[p]}


class RealCoefficient:
    """Keep the finite dilogarithms as formal symbols. No PSLQ is needed."""
    def __init__(self):
        self.coeff = Counter()

    def add(self, depth, weight, vz, z):
        # Add pi^2/6 to each signed dilogarithm. Its sum in each box is zero.
        # The squared logs vanish through the target by the tree-channel identity.
        if vz == 0:
            assert depth == 0
            self.coeff["pi^2"] += weight[0] / 6
            if z[0] != 1:
                self.coeff["ReLi2", 1 - z[0]] -= weight[0]
            return

        words = {"tau": Q(vz)}
        words.update({str(p): Q(int(v)) for p, v in prime_exponents(abs(z[0])).items()})
        if vz < 0:
            assert depth == 0
            for left, a in words.items():
                for right, b in words.items():
                    self.coeff[tuple(sorted((left, right)))] += weight[0] * a * b / 2
            self.coeff["pi^2"] += weight[0] * (Q(1, 3) - Q(int(z[0] < 0), 2))
            return

        arg = S([0] * vz + list(z))
        log_one_minus = (1 - arg).log()
        dilog = sum((arg**k / (k * k) for k in range(1, depth // vz + 1)), S([]))
        self.coeff["rational"] += (weight * (dilog + (z / z[0]).log() * log_one_minus))[depth]
        factor = (weight * log_one_minus)[depth]
        for label, coeff in words.items():
            self.coeff[label] += factor * coeff


def subset_phase(nodes, weights):
    """Collect the signed subset sums by a product of Laurent polynomials."""
    c, = [j for j, weight in enumerate(weights) if weight < 0]
    m = sum(x * q for x, q in zip(nodes, weights))
    d = len(nodes) - 2
    ac = Q(m * m * prod(weights), prod(x - nodes[c] for j, x in enumerate(nodes) if j != c))
    assert m and all(weights)
    product = {0: 1}
    for j, (x, q) in enumerate(zip(nodes, weights)):
        if j != c:
            shifted = {v + q * (x - nodes[c]): value for v, value in product.items()}
            new = Counter(product)
            new.subtract(shifted)
            product = {v: value for v, value in new.items() if value}
    coeffs = Counter()
    for v, multiplicity in product.items():
        if v:
            factor = 4 * (1 if m > 0 else -1) * ac * multiplicity * v**d
            for p, exponent in prime_exponents(Q(abs(v))).items():
                coeffs[int(p)] += factor * int(exponent)
    return {p: coeffs[p] for p in sorted(coeffs) if coeffs[p]}


def check(n, family, direct, sample=None):
    target = n + 3
    tree, scale, boxes = make_boxes(n, family, sample)
    scale2 = scale**2
    totals = LogCoefficients()
    real = RealCoefficient()
    counts = Counter()
    ctx.dps = 220
    taus = [Q(1, 10**k) for k in (8, 16)] if direct else []
    direct_values = [acb(0) for t in taus]
    for channels, gram, gram_numer, num, den in boxes:
        counts["all"] += 1
        if not num:
            counts["zero weight"] += 1
            continue
        for key, tau in enumerate(taus):
            actual = [arb(x(tau) / scale2(tau)) for x in channels]
            if gram_numer:
                a = arb(gram_numer(tau) * scale2(tau) / gram(tau))
                kernel = finite_kernel(actual, a)
            else:
                # Li2(1) cancels in the signed sum. Follow the continuous
                # zero-channel prescription for each squared logarithm.
                kernel = acb(0)
                for x, sign in zip(actual, (1, 1, -1, -1)):
                    if x:
                        logarithm = acb(abs(x).log(), -arb.pi() if x > 0 else 0)
                        kernel -= sign * logarithm**2 / 2
            direct_values[key] += arb(num(tau) / den(tau)) * kernel
        on, un = unit(num)
        od, ud = unit(den)
        order, coeff = on - od, un / ud
        if order > target:
            continue
        counts["through target"] += 1
        depth = target - order
        if gram_numer:
            vg, g = unit(gram)
            vu, u = unit(gram_numer)
            vu -= vg
            u /= g
        for x, sign in zip(channels, (1, 1, -1, -1)):
            if not x:
                continue
            vx, h = unit(x)
            if h[0] > 0:
                totals.add(order, coeff, vx, h / S(scale2.coeffs()), sign, depth)
            if not gram_numer:
                continue
            vz, z = vu + vx, u * h
            real.add(depth, sign * coeff, vz, z)
            if z[0] >= 0:
                continue
            if vz < 0:
                val, regular = vz, S([0] * (-vz) + [1]) - z
            else:
                val, regular = 0, 1 - S([0] * vz + list(z))
            totals.add(order, coeff, val, regular, sign if u[0] > 0 else -sign, depth)

    assert counts["all"] == comb(n, 2) * (2**(n - 3) - 1)
    for power in totals.rational:
        assert not totals.rational[power] and not totals.log_tau[power]
        if power < target:
            assert not totals.primes(power)
    primes = totals.primes(target)
    assert primes
    residual = {symbol: weight for symbol, weight in real.coeff.items() if weight}
    assert not residual, residual
    nodes, weights = sample or (list(range(1, n - 1)), [1] * (n - 3) + [3 - n])
    assert primes == subset_phase(nodes, weights)
    if n == 6 and sample is None:
        assert primes == {2: 576, 3: 2592, 5: -1800}
    sample_text = f" x={nodes} q={weights}" if sample else ""
    print(f"n={n} {family}{sample_text}, tree order={tree if tree is not None else 'identically zero'}, "
          f"boxes={counts['all']}, zero weights={counts['zero weight']}, "
          f"through order {target}={counts['through target']}; "
          f"Im B/pi prime weights {primes}; rational and log(tau) terms = 0; Re B = 0", flush=True)
    expected = sum(arb(coefficient) * arb(prime).log() for prime, coefficient in primes.items())
    for tau, value in zip(taus, direct_values):
        evaluated = value / arb(tau)**target
        error = abs(evaluated.imag / arb.pi() - expected)
        assert error < (arb("0.5") if tau == taus[0] else arb("1e-7"))
        print(f"  tau={tau}: full box sum/tau^{target} = {evaluated.str(23)}, "
              f"|Im/(pi*tau^{target})-predicted| = {error.str(8)}", flush=True)
    return primes


if __name__ == "__main__":
    parser = ArgumentParser(description=__doc__)
    parser.add_argument("--n", nargs="+", type=int, default=[6, 7, 8, 9, 10, 11])
    parser.add_argument("--families", nargs="+", choices=["comparison", "treezero", "lift2"])
    args = parser.parse_args()
    for n in args.n:
        assert n >= 6
        ctx.cap = n + 8
        families = args.families or (["comparison", "treezero", "lift2"] if n <= 8 else ["comparison"])
        results = [check(n, family, direct=n == 6) for family in families]
        assert all(result == results[0] for result in results)
    if not args.families and 6 in args.n:
        for nodes in ([1, 9, 5, 6], [2, 11, 9, 5]):
            check(6, "treezero", False, (nodes, [1, 2, 3, -6]))
        ctx.dps = 220
        for n in range(6, 33):
            nodes = list(range(1, n - 1))
            weights = [1] * (n - 3) + [3 - n]
            result = subset_phase(nodes, weights)
            value = sum(arb(r) * arb(prime).log() for prime, r in result.items())
            assert value * (-1)**(n - 2) > 0
        print("Integer subset product confirms the integral sign for every n from 6 through 32.")


==> anc/supplement/reproduction/checks/exceptional_positive.py <==
"""Positive six-point twistor representatives of the exceptional phase samples."""
from fractions import Fraction
from itertools import combinations
from math import prod

from exceptional_phase import ZERO, polynomial_det, polynomial_spinors, unit
from gravity_finite import cross


def twistor_minors(angles, dots, order):
    """Return 4-brackets in the original orientation with the common scale cleared."""
    twistors = []
    for index, i in enumerate(order):
        mu = tuple(sum((cross(angles[k], angles[i]) * dots[k][h]
                        for k in order[:index]), ZERO) for h in (0, 1))
        twistors.append((*angles[i], *mu))

    for i in range(len(order)):
        prev, after = (i - 1) % len(order), (i + 1) % len(order)
        a = cross(twistors[prev][:2], twistors[i][:2])
        b = cross(twistors[i][:2], twistors[after][:2])
        c = cross(twistors[after][:2], twistors[prev][:2])
        for h in range(2):
            numerator = (b * twistors[prev][2 + h] + c * twistors[i][2 + h]
                         + a * twistors[after][2 + h])
            assert numerator == a * b * dots[order[i]][h]

    return {idx: polynomial_det([twistors[k] for k in idx])
            for idx in combinations(range(len(order)), 4)}


def check_six():
    order = (0, 2, 3, 1, 4, 5)
    signs = (1, -1, -1, -1, 1, 1)
    coeffs = (1, 6, 6, 12, 12, 18, 12, 12, 18, 3, 6, 6, 12, 6, 6)
    valuations = tuple(int(i in (0, 9)) for i in range(15))
    for family in ("comparison", "treezero", "lift2"):
        angles, dots, scale = polynomial_spinors(6, family)
        assert scale(0) == 1
        # Negating one dotted coordinate reverses every 4-bracket.
        reflected = [(first, -second) for first, second in dots]
        minors = twistor_minors(angles, reflected, order)
        expected = zip(valuations, coeffs, strict=True)
        for (subset, det), (power, coefficient) in zip(minors.items(), expected, strict=True):
            signed = prod(signs[k] for k in subset) * det
            valuation, series = unit(signed)
            assert (valuation, series[0]) == (power, coefficient)
        print(f"{family}: positive first terms (lexicographic ordered minors) = "
              + ", ".join(str(c) + (" tau" if v else "") for v, c in zip(valuations, coeffs)))
    print("Cyclic order of spinors = (negative 1, x=1, x=2, negative a, x=3, x=4).")
    print("Column signs = (+,-,-,-,+,+); dotted second coordinate reflected.")
    print("Column signs are little-group changes, the helicity factors are (+/-1)^(+/-4)=1.")
    print("At six points the reflection preserves all rational box weights, negates s and u, "
          "and conjugates the dilogarithms on the Feynman sheet.")
    print("Squared-logarithm sum vanishes through power nine as T0=0. "
          "Im B/pi after reflection = -576 log(2) - 2592 log(3) + 1800 log(5).")


def vandermonde(indices):
    return prod(j - i for i, j in combinations(indices, 2))


def expected_minor(subset, n, b):
    """Leading power and coefficient with both the reflection and column signs."""
    size = n - 2
    height = size * (size - 1) // 2
    has_a, has_b = 0 in subset, b + 1 in subset
    left = tuple(i for i in subset if 0 < i <= b)
    right = tuple(i - 1 for i in subset if i > b + 1)
    if left and right:
        if len(left) == 3 or len(right) == 3:
            triple = left if len(left) == 3 else right
            return 0, Fraction(height * vandermonde(triple), 2)

        def slope(pair):
            return Fraction(1 - sum(pair), 2)

        if len(left) == len(right) == 2:
            coefficient = (left[1] - left[0]) * (right[1] - right[0]) * (slope(left) - slope(right))
        elif len(left) == 2:
            coefficient = (left[1] - left[0]) * (-slope(left) if has_a else b + slope(left))
        elif len(right) == 2:
            coefficient = (right[1] - right[0]) * (-slope(right) if has_a else -b - slope(right))
        else:
            assert has_a and has_b
            coefficient = b
        return 0, height * coefficient

    arc = left or right
    if len(arc) == 4:
        return 1, Fraction(vandermonde(arc), 12)
    if len(arc) == 3:
        sites = tuple(i - b if has_b else i for i in arc)
        phase = 1 - sum(sites) + sum(i * j for i, j in combinations(sites, 2))
        if has_a and right:
            phase = 6 * height - phase
        return 1, Fraction(phase * vandermonde(arc), 12)
    assert len(arc) == 2 and has_a and has_b
    tip = -height if right else 0
    coefficient = -sum((l - b) * (Fraction(b * l, 2) + tip) for l in range(*arc))
    return 1, coefficient


def check_arc_splits(n):
    angles, dots, scale = polynomial_spinors(n, "treezero")
    assert scale(0) == 1
    reflected = [(first, -second) for first, second in dots]
    counts = [0, 0]
    for b in range(2, n - 3):
        order = (0, *range(2, b + 2), 1, *range(b + 2, n))
        for subset, det in twistor_minors(angles, reflected, order).items():
            sign = (-1)**sum(0 < i <= b + 1 for i in subset)
            power, series = unit(sign * det)
            value = series[0]
            expected_power, expected = expected_minor(subset, n, b)
            assert power == expected_power and expected > 0
            assert Fraction(int(value.numerator), int(value.denominator)) == expected
            counts[power] += 1
    print(f"n={n} integer permanent tree-zero: all {n-5} splits, "
          f"{counts[0]} positive constant and {counts[1]} positive linear "
          "four-brackets, each agrees with closed formula.", flush=True)


if __name__ == "__main__":
    check_six()
    for n in range(6, 16):
        check_arc_splits(n)


==> anc/supplement/reproduction/checks/gravity_causal_channels.py <==
"""Normalized leading logarithm on split-endpoint Feynman chambers."""
from itertools import combinations
from math import comb

from flint import acb, arb, ctx, fmpq as Q, fmpq_mat
from gravity_forward import finite_spinor_sum, invariants, tree


def subsets(size):
    return [part for k in range(1,size) for part in combinations(range(size),k)]


def all_sign_patterns(size):
    parts=subsets(size)
    # Order the free labels so the largest magnitude is positive; solve for one negative.
    coefficient_vectors=set()
    for part in parts:
        selected=set(part)
        last=next(j for j in range(size) if j not in selected)
        large=part[0]
        labels=[j for j in range(size) if j not in (last,large)]+[large]
        entries=[0]*size
        for k,j in enumerate(labels):
            entries[j]=(1 if j in selected else -1)*2**k
        entries[last]=-sum(entries)
        assert all(sum(entries[j] for j in s) for s in parts)
        assert {j for j,v in enumerate(entries) if v>0}==selected
        # Coordinates on the common complex hyperplane sum(s)=0 after eliminating its last entry.
        coeff=tuple(2*(int(j in selected)-int(size-1 in selected)) for j in range(size-1))
        assert sum(c*v for c,v in zip(coeff,entries))==sum(map(abs,entries))
        coefficient_vectors.add(coeff)
    assert len(coefficient_vectors)==2**size-2
    return len(coefficient_vectors)


def verify(weights):
    size=len(weights)
    n=size+2
    nodes=[Q(j*j+1) for j in range(size)]
    slopes=[Q(3**j) for j in range(size-1)]
    slopes.append(-1-sum(slopes))
    weights=list(map(Q,weights))
    assert not sum(weights) and all(sum(weights[j] for j in s) for s in subsets(size))
    moment=sum(x*w for x,w in zip(nodes,weights))
    assert moment
    lap=fmpq_mat(size,size)
    for i,j in combinations(range(size),2):
        edge=(weights[i]*slopes[j]-slopes[i]*weights[j])/(nodes[i]-nodes[j])
        lap[i,i]+=edge
        lap[j,j]+=edge
        lap[i,j]-=edge
        lap[j,i]-=edge
    T0=fmpq_mat([row[:-1] for row in lap.tolist()[:-1]]).det()
    assert T0
    pos=[j for j,s in enumerate(weights) if s>0]
    expected=2*sum(weights[j] for j in pos)
    values=[]
    for exponent in (12,21):
        tau=Q(1,10**exponent)
        angle=[(Q(1),Q(0)),(Q(1),tau)]+[(x,Q(1)) for x in nodes]
        dot=[(-moment,-1-tau*sum(x*d for x,d in zip(nodes,slopes))), (Q(0),Q(1))]
        dot.extend((w,tau*d) for w,d in zip(weights,slopes))
        invariants(angle,dot)
        assert abs(tree(angle,dot)/(tau**(n+3)*T0)-1)<Q(1,10**7)
        values.append(finite_spinor_sum(angle,dot,(0,1))/arb(tau**(n+3)*T0))
    measured=(values[1]-values[0])/(-9*arb(10).log())
    error=abs(measured/acb(0,arb.pi()*arb(expected))-1)
    assert error<arb('1e-8')
    print(f"n={n}, mixed pair invariants={tuple(map(int,weights))}, "
          f"2*s_{{1+J}}={expected}, T0={T0}, "
          f"{comb(n,2)*(2**(n-3)-1)} complete causal boxes, relative slope error {error.str(4)}.")


if __name__=='__main__':
    ctx.dps=285
    print("Distinct channel forms with regular real sign witnesses at n=6,...,11:",
          [all_sign_patterns(n-2) for n in range(6,12)])
    verify((3,5,-7,-1))
    verify((4,-3,9,-2,-8))


==> anc/supplement/reproduction/checks/gravity_energy.py <==
"""Check energy homogeneity of the complete causal box sum and the two-loop pole response."""
from fractions import Fraction
from itertools import combinations
from math import prod

from flint import acb, arb, arb_mat, ctx, fmpq as Q, fmpq_mat

from exceptional_phase import cross, finite_kernel, make_boxes, polynomial_spinors
from gravity_finite_numeric import finite_spinor_sum, twistors


def causal_log(x):
    return acb(abs(x).log(), -arb.pi() if x > 0 else 0)


def tree_and_soft(n, family, tau):
    angles, dots, scale = polynomial_spinors(n, family)
    angles = [(a(tau), b(tau)) for a, b in angles]
    dots = [(a(tau) / scale(tau), -b(tau) / scale(tau)) for a, b in dots]
    return spinor_tree_and_soft(angles, dots, 1, fmpq_mat)


def spinor_tree_and_soft(angles, dots, negative_a, matrix):
    n = len(angles)
    vertices = tuple(i for i in range(n) if i not in (0, negative_a))
    weights = [cross(angles[0], angles[i]) * cross(angles[i], angles[negative_a])
               for i in vertices]
    lap = matrix(n - 2, n - 2)
    for u, v in combinations(range(len(vertices)), 2):
        i, j = vertices[u], vertices[v]
        edge = weights[u] * weights[v] * cross(dots[i], dots[j]) / cross(angles[i], angles[j])
        lap[u, u] += edge
        lap[v, v] += edge
        lap[u, v] -= edge
        lap[v, u] -= edge
    minor = matrix([row[:-1] for row in lap.tolist()[:-1]])
    tree = cross(angles[0], angles[negative_a])**6 * minor.det() / prod(weights)**2
    pairs = [cross(angles[i], angles[j]) * cross(dots[i], dots[j])
             for i, j in combinations(range(n), 2)]
    assert arb(sum(pairs)).contains(0)
    sigma = sum((arb(s) * causal_log(arb(s)) for s in pairs if s), acb(0))
    return arb(tree), sigma


def positive_box_sums(n, family, tau, radii):
    _, scale, boxes = make_boxes(n, family)
    scale2 = scale(tau)**2
    sums = [acb(0) for r in radii]
    for channels, gram, gram_num, num, den in boxes:
        if not num:
            continue
        weight = (-1)**(n - 4) * num(tau) / den(tau)
        base = [-x(tau) / scale2 for x in channels]
        u = -gram_num(tau) * scale2 / gram(tau)
        for k, r in enumerate(radii):
            scaled = [arb(r*r * x) for x in base]
            if u:
                kernel = finite_kernel(scaled, arb(u / (r*r)))
            else:
                kernel = -sum((sign * causal_log(x)**2 / 2
                               for sign, x in zip((1, 1, -1, -1), scaled) if x), acb(0))
            sums[k] += arb(r**4 * weight) * kernel
    return sums


def check_six():
    ctx.dps = 200
    x = arb(2).log()
    kn = 576*x + 2592*arb(3).log() - 1800*arb(5).log()
    coefficient = 4*arb.pi()**2 * 36 * kn * x
    print("Predicted positive two-loop energy difference / tau^9 =", coefficient.str(18))
    for family in ("lift2", "treezero"):
        for exponent in (8, 16):
            tau = Q(1, 10**exponent)
            tree, sigma = tree_and_soft(6, family, tau)
            f1, f1_twice = positive_box_sums(6, family, tau, (1, 2))
            assert (f1_twice / 16 - f1 + 2*x*sigma*tree).contains(0)
            double_pole = sigma**2 * tree / 2
            single_pole = sigma * f1
            scaled_single_pole = (4*sigma)*f1_twice
            assert (scaled_single_pole/64 - single_pole + 4*x*double_pole).contains(0)
            response = (-4*x*single_pole + 8*x**2*double_pole) / arb(tau)**9
            relative_error = abs(response / coefficient - 1)
            assert relative_error < arb("0.002" if exponent == 8 else "1e-8")
            print(f"{family}, tau=1e-{exponent}: F2 difference from poles / tau^9 "
                  f"= {response.str(16)}, relative error {relative_error.str(5)}")


def check_uniform_six():
    n, m = 6, 2
    ctx.dps = 300
    x = arb(2).log()
    # R = A*T0 in the paper's Table 1; sigma0 = -i*pi*A.
    A = Q(16, 7)
    R = Q(4246773552, 471295)
    predicted_slope = -4 * x * arb.pi()**2 * A * R
    responses = []
    exponents = (16, 24)
    for exponent in exponents:
        tau = arb(10)**(-exponent)
        w = twistors(n, "exponential", tau, m)
        angles = [v[:2] for v in w]
        dots = []
        for i in range(n):
            j, k = (i-1) % n, (i+1) % n
            left, right = cross(w[j], w[i]), cross(w[i], w[k])
            dots.append([(right*w[j][d] + cross(w[k], w[j])*w[i][d] + left*w[k][d])
                         / (left*right) for d in (2, 3)])
        tree, sigma = spinor_tree_and_soft(angles, dots, m+1, arb_mat)
        sums = []
        for radius in (1, 2):
            rroot = arb(radius).sqrt()
            sums.append(finite_spinor_sum([[rroot*v for v in b] for b in angles],
                                          [[rroot*v for v in b] for b in dots], (0, m+1)))
        assert (sums[1]/16 - sums[0] + 2*x*sigma*tree).contains(0)
        response = (-4*x*sigma*sums[0] + 4*x**2*sigma**2*tree) / tau**9
        responses.append(response)
        print(f"uniform (2,2), tau=1e-{exponent}: F2 difference from poles / tau^9 "
              f"= {response.str(16)}")
    slope = (responses[1]-responses[0])/((exponents[0]-exponents[1])*arb(10).log())
    error = abs(slope / predicted_slope - 1)
    assert error < arb("1e-11")
    print(f"Uniform response slope in log(tau) = {slope.str(16)}, "
          f"predicted {predicted_slope.str(16)}, relative error {error.str(5)}.")


def check_divided_differences():
    for loops in range(2, 11):
        nodes = tuple(Fraction(i*i-3, i+1) for i in range(loops))
        for k in range(loops + 1):
            divided = sum(x**k / prod(x-z for z in nodes if z != x) for x in nodes)
            expected = (1 if k == loops-1 else sum(nodes) if k == loops else 0)
            assert divided == expected
    print("Divided differences of all monomials through degree L agree for L=2,...,10.")


if __name__ == "__main__":
    check_six()
    check_uniform_six()
    check_divided_differences()


==> anc/supplement/reproduction/checks/gravity_external_pair_center.py <==
"""Causal walls and the angular integral in the real external-pair central chart."""

import sys
from itertools import combinations, pairwise, product
from math import prod
from pathlib import Path

from flint import acb, arb, ctx
from flint import fmpq as Q
from flint import fmpq_poly as Poly

sys.path.insert(
    0, str(Path(__file__).resolve().parents[2] / "amplituhedron_flattening_v2")
)

from gravity_alln_check import spinors_from_twistors, tree_and_channels
from gravity_external_pair_window import evaluate
from gravity_finite_numeric import cross, finite_spinor_sum
from gravity_forward import tree

W = Poly([0, 1])
POS = (1, 2, 4, 5)


def center(a, d, h):
    aa = [tuple(Poly([z[0]]) for z in row) for row in a]
    dd = [(Poly([row[0][0]]), Poly([row[1][1]])) for row in d]
    aa[3] = tuple(W * h * z[0] + w[1] - h * z[1] for z, w in zip(a[0], a[3]))
    dd[0] = (
        Poly([d[0][0][0] + h * d[3][0][0]]),
        d[0][1][1] + h * d[3][1][1] - W * h * d[3][1][0],
    )
    dd[3] = (Poly([]), Poly([d[3][1][0]]))
    assert all(
        not sum(z[i] * w[j] for z, w in zip(aa, dd)) for i in range(2) for j in range(2)
    )
    return aa, dd


def explore(a, d):
    def mass(side):
        return sum(
            (cross(a[i], a[j]) * cross(d[i], d[j]) for i, j in combinations(side, 2)),
            Poly([]),
        )

    pairs = {s: mass(s) for s in combinations(range(6), 2)}
    channels = dict(pairs)
    channels.update((s, mass(s)) for s in combinations(range(6), 3) if 0 in s)
    assert all(value and value.degree() <= 1 for value in channels.values())
    roots = {
        -value[0] / value[1]: key
        for key, value in channels.items()
        if value.degree() == 1
    }
    assert len(roots) == sum(v.degree() for v in channels.values()) == 14
    counts = dict.fromkeys(roots, 0)
    nonphysical = []
    for b, c in combinations(range(6), 2):
        rest = tuple(i for i in range(6) if i not in (b, c))
        for size in range(len(rest) - 1):
            for chosen in combinations(rest[1:], size):
                left = (rest[0],) + chosen
                right = tuple(i for i in rest if i not in left)
                s, t = mass(left + (b,)), mass(left + (c,))
                p, q = mass(left), mass(right)
                gram = s * t - p * q
                assert gram
                for z, key in roots.items():
                    if not gram(z):
                        assert len(key) == 2 and (not p or not q)
                        assert (s == channels[key] and t(z)) or (
                            t == channels[key] and s(z)
                        )
                        assert gram.derivative()(z)
                        counts[z] += 1
                for f, mult in gram.factor()[1]:
                    if f.degree() == 1 and -f[0] / f[1] in roots:
                        continue
                    nonphysical.append((str(f), mult))
    assert all(v == (8 if len(roots[z]) == 2 else 0) for z, v in counts.items())
    # Prufer trees for the four positive legs: common denominator is one
    # vertex weight per leg, the leftover numerator has total degree two.
    weights = {i: cross(a[0], a[i]) * cross(a[3], a[i]) for i in POS}
    den = prod(weights.values())
    num = Poly([])
    for first, second in product(POS, repeat=2):
        vertices = set(POS)
        edges = []
        word = [first, second]
        while word:
            tip = min(vertices - set(word))
            vertices.remove(tip)
            edges.append((tip, word.pop(0)))
        edges.append(tuple(sorted(vertices)))
        f = prod(cross(d[i], d[j])[0] / cross(a[i], a[j])[0] for i, j in edges)
        num += f * weights[first] * weights[second]
    num *= cross(a[0], a[3])[0] ** 6
    assert num.degree() == 2 and den.degree() == 4 and num.gcd(den).degree() == 0
    residues = {}
    for i in POS:
        key = tuple(sorted((3, i)))
        m = pairs[key]
        z = -m[0] / m[1]
        assert not weights[i](z)
        residues[z] = (num(z) / den.derivative()(z), 1 if m[1] > 0 else -1)
    assert sum(r for r, _ in residues.values()) == 0
    for w in (Q(-1), Q(0), Q(1, 8)):
        aa = [tuple(v(w) for v in p) for p in a]
        dd = [tuple(v(w) for v in p) for p in d]
        order = (0, 3, *POS)
        assert tree([aa[j] for j in order], [dd[j] for j in order]) == num(w) / den(w)
    return pairs, residues, roots, len(set(nonphysical))


def sig_real(values):
    return sum(arb(v) * abs(arb(v)).log() for v in values if v)


def marginal(x, k, pairs, residues, K):
    """Imaginary part at a real x or an enclosing ball, with causal tree poles."""
    D = x * (1 - x)
    Wmax = K / D if K is not None else None
    breaks = sorted(-p[0] / p[1] for p in pairs.values() if p.degree())
    if Wmax is not None:
        assert Wmax > max(abs(breaks[0]), abs(breaks[-1]))
    ends = list(map(arb, breaks))
    cuts = [-Wmax if Wmax is not None else None] + ends + [Wmax]
    refs = (
        [breaks[0] - 1] + [(p + q) / 2 for p, q in pairwise(breaks)] + [breaks[-1] + 1]
    )
    pieces = [sum((s for s in pairs.values() if s(ref) > 0), Poly([])) for ref in refs]
    real4 = 2 * (
        arb(k) * arb(k).log()
        - x * arb(k) * (x * arb(k)).log()
        - (1 - x) * arb(k) * ((1 - x) * arb(k)).log()
    )
    value = arb(0)
    for z, (res, side) in residues.items():
        Mz = sum(max(s(z), Q(0)) for s in pairs.values())
        result = (
            (Mz + 2 * k) * ((Wmax - z) / (Wmax + z)).log()
            if Wmax is not None
            else arb(0)
        )
        for i, aff in enumerate(pieces):
            lo, hi = cuts[i : i + 2]
            result += aff[1] * (
                (hi if hi is not None else 0) - (lo if lo is not None else 0)
            )
            difference = aff(z) - Mz
            if difference:
                l0 = abs(lo - z).log() if lo is not None else 0
                l1 = abs(hi - z).log() if hi is not None else 0
                result += difference * (l1 - l0)
        result += side * (sig_real(s(z) for s in pairs.values()) + real4)
        value += res * result
    return -arb.pi() * arb(k) * value / D


def main():
    ctx.dps, ctx.cap = 320, 36
    for path in ("two_planes", "exponential"):
        a, d = spinors_from_twistors(6, 2, path)
        h = a[3][0][0] / a[0][0][0]
        k = cross(a[0], a[3])[1] * cross(d[0], d[3])[0]
        aa, dd = center(a, d, h)
        pairs, residues, roots, ng = explore(aa, dd)
        walls = ", ".join(
            f"{''.join(str(i + 1) for i in roots[z])}@{z}" for z in sorted(residues)
        )
        print(
            f"{path}: 25 nonzero channels, 14 distinct real thresholds (8 pair + 6 triple). All 64 coincident Gram occurrences are exact one-mass S*T at the same pair. {ng} distinct other irreducible Gram factors."
        )
        print(f"Four actual simple tree poles: {walls}.")
        for x, w in [(Q(1, 5), Q(0)), (Q(3, 13), Q(1, 8))]:
            ac = [tuple(v(w) for v in row) for row in aa]
            dc = [tuple(v(w) for v in row) for row in dd]
            tr = sum(r / (w - z) for z, (r, _) in residues.items())
            vals = [p(w) for p in pairs.values()]
            vs = vals + [k, -x * k, -(1 - x) * k] * 2
            sig = sum(
                arb(v) * acb(abs(arb(v)).log(), -arb.pi() if v > 0 else 0) for v in vs
            )
            ball = finite_spinor_sum(ac, dc, (0, 3))
            assert ball.is_finite()
            target = arb(k * tr / (x * (1 - x))) * sig
            s1, s2 = Q(1, 10**14), Q(1, 10**22)
            samples = []
            for t in (s1, s2):
                y = t * x * (1 - x) * w
                samples.append(
                    evaluate(arb(t), path, h, x, y)
                    * arb(x * (1 - x) / ((x + y) * (1 - x - y)))
                    / arb(t) ** 9
                )
            err = abs((samples[1] - samples[0]) / arb(s2 / s1).log() / target - 1)
            assert err < arb("1e-8"), err
            print(
                f"  x={x}, w={w}: full four/six-point boxes on moving central ray, log-slope relative error {err.str(4)}."
            )
        lower, width = Q(1, 5), Q(1, 4096)
        K = Q(2)
        for N in (8, 64, 512):
            integral = arb(0)
            for j in range(N):
                half = width / (2 * N)
                xb = arb(lower + (2 * j + 1) * half, half)
                integral += marginal(xb, k, pairs, residues, arb(K)) * arb(2 * half)
            if not integral.contains(0):
                break
        assert not integral.contains(0)
        print(
            f"  K=2 entire central cycle, imag(t^10 log t) in {integral.str(12)} from {N} rigorous x intervals; includes all four Feynman pole boundary terms."
        )
        old, hard = tree_and_channels(a, d, 3)
        assert old == sum(z * r for z, (r, _) in residues.items())
        imP = -arb.pi() * arb(old * sum(abs(v) for v in hard))
        # Certified enclosures from the independent complete-box check
        # one_loop_log_tower.py, widened strictly at each endpoint.
        b_im = (
            arb("0.00001216562793272579210 +/- 2e-23")
            if path == "two_planes"
            else arb("-37710.51452890052757 +/- 2e-14")
        )
        J = (arb((lower + width) * (1 - lower) / (lower * (1 - lower - width)))).log()
        delta = width
        integral = arb(0)
        for i in range(32):
            half = width / 64
            x = arb(lower + (2 * i + 1) * half, half)
            D = x * (1 - x)
            # Constant part at W=K/D requires subtracting log D.
            integral += (
                marginal(x, k, pairs, residues, None) - 2 * arb(k) * imP * D.log() / D
            ) * arb(2 * half)
        total = 2 * arb(k) * J * (imP * arb(delta).log() + b_im) + integral
        assert not total.contains(0)
        print(
            f"  Entire |y| <= 1/4096: imag(t^10 log t) in {total.str(15)}; large-W logarithm subtracted analytically, 32 real interval enclosures."
        )


if __name__ == "__main__":
    main()


==> anc/supplement/reproduction/checks/gravity_external_pair_window.py <==
"""Four-dimensional s14 two-particle state sum with both finite subloops."""

import sys
from fractions import Fraction
from itertools import combinations
from math import prod
from pathlib import Path

from flint import acb, arb, arb_mat, ctx, fmpq_mat
from flint import fmpq as Q

sys.path.insert(
    0, str(Path(__file__).resolve().parents[2] / "amplituhedron_flattening_v2")
)

from gravity_alln_check import spinors_from_twistors, tree_and_channels
from gravity_finite_numeric import cross, finite_spinor_sum, twistors


def lin(a, b, x, y):
    return tuple(x * v + y * w for v, w in zip(a, b))


def tree_ball(a, d):
    w = [cross(a[0], z) * cross(a[1], z) for z in a[2:]]
    lap = arb_mat(len(w), len(w))
    for i, j in combinations(range(len(w)), 2):
        edge = w[i] * w[j] * cross(d[i + 2], d[j + 2]) / cross(a[i + 2], a[j + 2])
        lap[i, i] += edge
        lap[j, j] += edge
        lap[i, j] -= edge
        lap[j, i] -= edge
    cof = arb_mat([v[:-1] for v in lap.tolist()[:-1]]).det()
    return cross(a[0], a[1]) ** 6 * cof / prod(w) ** 2


def path_at(t, path):
    z = twistors(6, path, t)
    a = [p[:2] for p in z]
    d = []
    for i in range(6):
        l, r = (i - 1) % 6, (i + 1) % 6
        left, right, back = cross(a[l], a[i]), cross(a[i], a[r]), cross(a[r], a[l])
        d.append(
            tuple(
                (right * z[l][k] + back * z[i][k] + left * z[r][k]) / (left * right)
                for k in (2, 3)
            )
        )
    return a, d


def insert(a, d, h, x, y):
    r = (x + y) / (1 - x - y)
    b, c = r / h, -x * h / r
    v = 1 - x
    aa = a.copy()
    dd = d.copy()
    aa[0], aa[3] = lin(a[0], a[3], 1, b), lin(a[0], a[3], c, v)
    dd[0], dd[3] = lin(d[0], d[3], v, -c), lin(d[0], d[3], -b, 1)
    return aa, dd


def evaluate(t, path, h, x, y):
    a, d = path_at(t, path)
    aa, dd = insert(a, d, arb(h), arb(x), arb(y))
    al = [a[0], a[3], aa[0], aa[3]]
    dl = [d[0], d[3], tuple(-v for v in dd[0]), tuple(-v for v in dd[3])]
    tr4 = tree_ball(al, dl)
    s = cross(a[0], a[3]) * cross(d[0], d[3])
    assert (tr4 + s / (arb(x) * (1 - arb(x)))).contains(0)
    pos = (0, 3, 1, 2, 4, 5)
    tr6 = tree_ball([aa[i] for i in pos], [dd[i] for i in pos])
    return tr4 * finite_spinor_sum(aa, dd, (0, 3)) + tr6 * finite_spinor_sum(
        al, dl, (0, 1)
    )


def box_factors(a, d, r):
    """Clear r on each invariant or difference, r^2 on each Gram."""
    # Conservation lets every nonsingleton invariant be represented by
    # at most one rotated port. Thus r*s_U has bidegree <= (1,2) in x,r.
    masses = {
        (i, j): cross(a[i], a[j]) * cross(d[i], d[j])
        for i, j in combinations(range(6), 2)
    }

    def invariant(side):
        return sum((masses[i, j] for i, j in combinations(sorted(side), 2)), 0)

    factors = [r * m for m in masses.values()]
    for i, j in combinations(range(6), 2):
        rest = tuple(k for k in range(6) if k not in (i, j))
        for size in range(len(rest) - 1):
            for chosen in combinations(rest[1:], size):
                left = (rest[0],) + chosen
                right = tuple(k for k in rest if k not in left)
                s, t = invariant(left + (i,)), invariant(left + (j,))
                p, q = invariant(left), invariant(right)
                factors.extend(r * v for v in (s, t, s - p, s - q, t - p, t - q))
                if len(left) > 1:
                    factors.append(r * p)
                if len(right) > 1:
                    factors.append(r * q)
                factors.append(r * r * (s * t - p * q))
    return factors


def certified_window(a, d, h):
    x0, y0 = Q(1, 5), Q(1, 4)
    r0 = (x0 + y0) / (1 - x0 - y0)
    step = Q(1, 13)
    vx = fmpq_mat([[(step * j) ** k for k in range(3)] for j in range(3)]).inv()
    vr = fmpq_mat([[(step * j) ** k for k in range(5)] for j in range(5)]).inv()
    data = []
    for i in range(3):
        for j in range(5):
            x, r = x0 + step * i, r0 + step * j
            data.append(box_factors(*insert(a, d, h, x, r / (1 + r) - x), r))
    # All cleared factors have bidegree <= (2,4), coefficientwise in t.
    # The 3x5 grid proves both the common earlier zero jets and the
    # initial polynomials. Bound each initial polynomial on a rectangle.
    delta = Q(1, 2**13)
    rx = x0 + delta
    ry = y0 + delta
    rr = (rx + ry) / (1 - rx - ry) - r0
    tested = 0
    for values in zip(*data):
        order = next((k for k in range(12) if any(v[k] for v in values)), None)
        assert order is not None
        initial = fmpq_mat(3, 5, [v[order] for v in values])
        cf = vx * initial * vr.transpose()
        error = sum(
            abs(cf[i, j]) * delta**i * rr**j
            for i in range(3)
            for j in range(5)
            if i + j
        )
        assert error < abs(cf[0, 0]), (tested, order, cf[0, 0], error)
        tested += 1
    print(
        f"105-box uniformity: {tested} signed initial factors and every earlier zero certified over the whole rectangle."
    )
    return x0, rx, y0, ry


def main():
    ctx.cap = 40
    ctx.dps = 380
    for path in ("two_planes", "exponential"):
        a, d = spinors_from_twistors(6, 2, path)
        h = a[3][0][0] / a[0][0][0]
        old, channels = tree_and_channels(a, d, 3)
        k = cross(a[0], a[3])[1] * cross(d[0], d[3])[0]
        assert k > 0
        weight = old * k * sum(abs(s) for s in channels)
        vals = [(Q(1, 5), Q(1, 4)), (Q(1, 6), Q(2, 7))]
        for x, y in vals:
            g = y / ((x + y) * (1 - x - y))
            aa, dd = insert(a, d, h, x, y)
            new, hard = tree_and_channels(aa, dd, 3)
            assert new == old / g**2 and hard == [g * v for v in channels]
            ta, tb = (arb(10) ** -j for j in (15, 23))
            slope = (
                evaluate(tb, path, h, x, y) / tb**10
                - evaluate(ta, path, h, x, y) / ta**10
            ) / (tb / ta).log()
            target = acb(0, -arb.pi() * arb(weight / (x * (1 - x) * g)))
            err = abs(slope / target - 1)
            assert err < arb("1e-8")
            print(
                f"{path}, (x,y)=({x},{y}), g={g}: exact tree transfer; full four- and six-point boxes, relative log-slope error {err.str(4)}."
            )
        xl, xh, yl, yh = map(arb, certified_window(a, d, h))
        coeff = (
            -arb.pi()
            * arb(weight)
            * (xh * (1 - xl) / (xl * (1 - xh))).log()
            * (yh / yl).log()
        )
        print(
            f"{path}: imag(t^10 log t) of the integrated leading form on this rectangle {coeff.str(18)} (normalized dx dr/r)."
        )
    for q0 in range(2, 10):
        for q1 in range(2, 10):
            x, r = Fraction(1, q0), Fraction(q1, q0)
            y = r / (1 + r) - x
            if not y:
                continue
            g = (1 + r) * (1 - x - x / r)
            assert y / ((x + y) * (1 - x - y)) == g and 1 / (r * g) == 1 / (
                y * (1 + r) ** 2
            )
    print(
        "Verified the signed two-step density and its factorized rectangular primitive."
    )


if __name__ == "__main__":
    main()


==> anc/supplement/reproduction/checks/gravity_external_soft_fold.py <==
"""Tree poles at finite opening and on the full central line of the soft-sphere residue."""

from itertools import combinations
from math import prod

from flint import arb, ctx, fmpq as Q, fmpq_mat, fmpq_poly as Poly

from gravity_external_pair_center import center, explore, spinors_from_twistors, tree_and_channels
from gravity_external_pair_window import cross, insert, path_at, tree_ball


def finite_tree_residues(kind, x, delta, t):
    """Residues of the raw trees times dr/r, recomputed at nonzero t."""
    a, d = path_at(t, kind)
    a0, _ = spinors_from_twistors(6, 2, kind)
    H = arb(a0[3][0][0] / a0[0][0][0])
    s = cross(a[0], a[3]) * cross(d[0], d[3])
    tr4 = -s / (x * (1 - x))
    signed = arb(0)
    positive = (1, 2, 4, 5)
    for j in positive:
        au, av = cross(a[0], a[j]), cross(a[3], a[j])
        r = x * H * au / ((1 - x) * av)
        y = r / (1 + r) - x
        assert abs(y) < delta
        # Roots of the other anchor cannot lie in this interval.
        other_r = -H * au / av
        assert other_r < 0
        angle, square = insert(a, d, H, x, y)
        du = cross(angle[0], a[j])
        dv_dr = x * H * au / r**2
        slope = dv_dr * cross(square[3], d[j])
        assert not slope.contains(0)
        rest = [i for i in positive if i != j]
        attach = sum(
            cross(angle[0], a[i]) * cross(angle[3], a[i]) * cross(d[j], d[i])
            / cross(a[j], a[i]) for i in rest
        )
        lower_tree = tree_ball([angle[i] for i in [0, 3] + rest],
                               [square[i] for i in [0, 3] + rest])
        residue = tr4 * lower_tree * attach / (r * du * dv_dr)
        signed += residue if slope > 0 else -residue
    return -signed  # Imaginary part divided by pi.


def graph_cofactor(x, q, p):
    n = len(x)
    lap = fmpq_mat(n, n)
    for i, j in combinations(range(n), 2):
        edge = (q[i] * p[j] - p[i] * q[j]) / (x[i] - x[j])
        lap[i, i] += edge
        lap[j, j] += edge
        lap[i, j] -= edge
        lap[j, i] -= edge
    return fmpq_mat([row[:-1] for row in lap.tolist()[:-1]]).det()


def uniform_minority(n, arc):
    m = n - 2 - arc
    a, d = spinors_from_twistors(n, m, "exponential")
    pos = [i for i in range(n) if i not in (0, m + 1)]
    x = [a[i][0][0] / a[i][1][0] for i in pos]
    q = [(a[i][1] * d[i][0])[0] for i in pos]
    p = [(a[i][1] * d[i][1])[1] for i in pos]
    h = m - 1
    assert x[h] == Q(5, 2) and q[h] > 0 and all(q[i] < 0 for i in range(len(q)) if i != h)
    assert sum(q) == 0 and len(set(x)) == len(x)
    keep = [i for i in range(len(x)) if i != h]
    dist = [x[h] - x[i] for i in keep]
    qr = [w * q[i] for w, i in zip(dist, keep)]
    pr = [w * p[i] for w, i in zip(dist, keep)]
    xr = [x[i] for i in keep]
    assert [(xx, pp) for xx, pp in zip(xr, pr) if pp] == [
        (Q(8, 3), -Q(1, 12)), (Q(5, 6), -Q(5, 12))
    ]
    z = Q(85, 36)
    assert all(xx > x[h] or xx < z for xx in xr)
    assert sum(v / (z - xx) for v, xx in zip(pr, xr)) == 0
    assert sum(v / (z - xx) for v, xx in zip(qr, xr)) == (
        x[h] - z) * sum(v / (z - xx) for v, xx in zip(q, x)) < 0
    cofactor = graph_cofactor(xr, qr, pr)
    assert cofactor
    # Independently recover the leaf residue from the degree N-2 numerator.
    # Multiplying by prod(w-x_i) turns the normalized tree into a polynomial.
    N = len(x)

    def numerator(w):
        factors = [w - xx for xx in x]
        return graph_cofactor(x, [v*z for v,z in zip(q, factors)],
                              [v*z for v,z in zip(p, factors)]) / prod(factors)

    samples = list(map(Q, range(10, 10 + N - 1)))
    value = sum(numerator(w) * prod((x[h] - u) / (w - u) for u in samples if u != w)
                for w in samples)
    residue = value / prod(dist)
    expected = q[h] * sum(p) * cofactor / prod(dist)**2
    assert residue == expected != 0


def resultant_line(n):
    u = Poly([0, 1])
    x = list(map(Q, range(1, n + 1)))
    den = prod(u - node for node in x)
    # A repeated-root example exercises the multiplicity in the product.
    repeated = [((node + 1) ** (n - 2)) / den.derivative()(node) for node in x]
    minority = [Q(1)] * (n - 1) + [Q(1 - n)]
    for q in (minority, repeated):
        assert sum(q) == 0
        M = sum(xx * qi for xx, qi in zip(x, q))
        a = sum(qi * (den // (u - xx)) for xx, qi in zip(x, q)) / M
        assert a[n - 2] == 1
        for mode in ("ordinary", "rank one", "star"):
            if mode == "ordinary":
                p = [Q(1, i + 2) for i in range(n)]
            elif mode == "rank one":
                p = [-xx * qi for xx, qi in zip(x, q)]
            else:
                p = [Q(0)] * (n - 1) + [Q(1)]
            h = sum(p)
            b = sum(pi * (den // (u - xx)) for xx, pi in zip(x, p))
            for w in map(Q, (-3, 0, n + 3)):
                factors = [w - xx for xx in x]
                raw = graph_cofactor(x, [zi * qi for zi, qi in zip(factors, q)],
                                     [zi * pi for zi, pi in zip(factors, p)]) / prod(factors) ** 2
                predicted = -h * prod(q) / (M * den(w)) * (
                    a.resultant(h * den + (w - u) * b) / a.resultant(den))
                assert raw == predicted
                if mode == "rank one":
                    assert raw == (-M) ** (n - 2) * prod(q) / den(w)
            if mode == "star":
                assert a.resultant(h * den + (x[-1] - u) * b) == 0


def main():
    ctx.cap, ctx.dps = 18, 260
    X = arb(Q(1, 5))
    delta, small = arb(Q(1, 4096)), arb(Q(1, 10**20))
    for kind, expected in (("two_planes", -Q(9601024, 1834471546875)),
                           ("exponential", Q(1027859868, 471295))):
        a, d = spinors_from_twistors(6, 2, kind)
        k = (cross(a[0], a[3]) * cross(d[0], d[3]))[1]
        channels = tree_and_channels(a, d, 3)[1]
        _, poles, _, _ = explore(*center(a, d, a[3][0][0] / a[0][0][0]))
        signed = sum(r * sign for r, sign in poles.values())
        assert signed == expected
        raw = finite_tree_residues(kind, X, delta, small)
        predicted = arb(k * signed) / (X * (1 - X))
        assert abs(raw / (predicted * small**9) - 1) < arb("1e-12")
        answer = -k * signed * sum(abs(v) for v in channels) / 4
        print(f"{kind}: signed residues {signed}, sphere coefficient / (pi^2 J_X) = {answer}.")
        print("  Finite-opening causal residues of both raw trees agree at t=10^-20 (relative error < 10^-12).")
    for n in range(6, 23):
        uniform_minority(n, 2)
    for arc in [*range(3, 12), 21]:
        for m in (2, 3, 6):
            uniform_minority(m + arc + 2, arc)
    print("Exponential minority: arc sizes k=2..11 and k=21. Raw full-tree interpolation and deleted cofactor agree; the charge test at 85/36 is strictly negative.")
    for n in range(4, 14):
        resultant_line(n)
    print("Central-line polynomial norm vs full cofactor at 4..13 positive nodes, including repeated roots, rank-one openings and minority-only stars.")



if __name__ == "__main__":
    main()


==> anc/supplement/reproduction/checks/gravity_external_three_particle.py <==
"""Complete KLT trees in both sectors of the negative-pair three-particle cut."""

import sys
from itertools import combinations, permutations
from pathlib import Path

from flint import ctx, fmpq as Q, fmpq_mat

sys.path.insert(0, str(Path(__file__).resolve().parents[2] / "amplituhedron_flattening_v2"))
from gravity_alln_check import spinors_from_twistors, tree_and_channels
from gravity_forward import tree
from tree_two_sided import cross, currents, klt_sum


def angular_data(rows, free_column):
    """Reconstruct D uniquely from C, d_3 and CD^T=I."""
    c = [tuple(map(Q, v)) for v in zip(*rows)]
    last = tuple(map(Q, free_column))
    pair = fmpq_mat([row[:2] for row in rows])
    remainder = fmpq_mat(
        [[int(i == j) - c[2][i] * last[j] for j in range(2)] for i in range(2)]
    )
    d = [tuple(v) for v in (pair.inv() * remainder).tolist()] + [last]
    for i in range(2):
        for j in range(2):
            assert sum(v[i] * w[j] for v, w in zip(c, d)) == int(i == j)
    return c, d


def transfer(c, d):
    A = list(map(sum, c))
    E = [u - v for u, v in d]

    def angle(i, j):
        return cross(c[i], c[j])

    def square(i, j):
        return cross(d[i], d[j])

    a, b, z = 0, 1, 2
    w = A[a] * A[b]
    ra, rb = A[a] / A[z], A[b] / A[z]
    leaf = ra * rb * sum(angle(z, i) * square(i, z) for i in (a, b))
    leaf -= (ra * angle(z, b) + rb * angle(z, a)) / A[z] * sum(
        A[i] * square(i, z) for i in (a, b)
    )
    mhv = (leaf / (angle(a, z) * angle(b, z)) - (E[z] / A[z]) ** 2) / (
        w * angle(a, b)
    ) ** 2
    nmhv = Q(0)
    for k in range(3):
        i, j = (s for s in range(3) if s != k)
        nmhv += angle(i, k) * angle(j, k) / (
            square(i, k) * square(j, k) * (E[i] * E[j]) ** 2
        )
    basis = [(Q(1), Q(0)), (Q(0), Q(1))]
    al = basis + list(c)
    dl = basis + [(-x, -y) for x, y in d]
    return tree(al, dl) * nmhv, tree(dl, al) * mhv


def mix(pair, column):
    return tuple(column[0] * x + column[1] * y for x, y in zip(*pair))


def fraction_mod(x, modulus):
    return int(x.p) * pow(int(x.q), -1, modulus) % modulus


def check_five_point_parity(c, d):
    prime = 1000003
    basis = [(Q(1), Q(0)), (Q(0), Q(1))]
    left_a = basis + c
    left_d = basis + [(-x, -y) for x, y in d]
    for pair in combinations(range(5), 2):
        rest = tuple(i for i in range(5) if i not in pair)
        for negative, order in ((2, pair + rest), (3, rest + pair)):
            point = [
                (tuple(fraction_mod(x, prime) for x in left_a[i]),
                 tuple(fraction_mod(y, prime) for y in left_d[i])) for i in order
            ]
            amps = currents(point, negative, 1, prime, ((11, 17), (13, 23)))
            prediction_order = pair + rest
            a = [left_a[i] for i in prediction_order]
            b = [left_d[i] for i in prediction_order]
            expected = tree(a, b) if negative == 2 else tree(b, a)
            assert klt_sum(point, amps, prime) == fraction_mod(expected, prime)


def check_path(n, kind, c, d):
    prime = 1000003
    a, b = spinors_from_twistors(n, 2, kind)
    ratio = a[3][0][0] / a[0][0][0]
    L = [a[0], tuple(e / ratio for e in a[3])]
    R = [b[0], tuple(e * ratio for e in b[3])]
    assert all(x[0] == y[0] for x, y in zip(*L))
    s_head = (cross(*L) * cross(*R))[1]
    tree_head = tree_and_channels(a, b, 3)[0] / ratio**4
    positive = [i for i in range(n) if i not in (0, 3)]
    angle = [mix(L, v) for v in c] + [a[i] for i in positive]
    square = [mix(R, v) for v in d] + [b[i] for i in positive]
    m = len(angle)
    pair_mass = {
        (i, j): cross(angle[i], angle[j]) * cross(square[i], square[j])
        for i, j in combinations(range(m), 2)
    }
    orders = []
    for size in range(2, m // 2 + 1):
        for subset in combinations(range(m), size):
            mass = sum(pair_mass[e] for e in combinations(subset, 2))
            assert mass
            orders.append(mass.valuation())
    guard = max(orders)
    strip_power = 2 * guard * (m - 3)
    digits = strip_power + n + 8
    modulus = prime**digits
    input_modulus = modulus * prime**guard

    def evaluate(series):
        assert series.prec >= digits + guard
        value = 0
        for index in reversed(range(digits + guard)):
            value = (value * prime + fraction_mod(series[index], input_modulus)) % input_modulus
        return value

    point = [
        (tuple(map(evaluate, x)), tuple(map(evaluate, y))) for x, y in zip(angle, square)
    ]

    def gravity_head(negative_count, expected_power):
        gluon = currents(point, negative_count, prime, modulus, ((11, 17), (13, 23)), guard)
        gravity = klt_sum(point, gluon, modulus)
        divisor = prime ** (strip_power + expected_power)
        assert gravity % divisor == 0
        return gravity // divisor % prime

    # The raw MHV seven-/eight-/nine-point component contains <q_1 q_2>^8.
    nmhv_head = gravity_head(3, n + 4)
    mhv_head = gravity_head(2, n + 2)
    basis = [(Q(1), Q(0)), (Q(0), Q(1))]
    al = basis + c
    dl = basis + [(-x, -y) for x, y in d]
    left = tree(al, dl) * cross(*R)[0] ** 2
    parity = (
        tree(dl, al) * s_head**8 * cross(*L)[1] ** 2
        / (cross(*R)[0] * cross(angle[0], angle[1])[1]) ** 8
    )
    scalar = tree_head * s_head
    actual = tuple(
        coefficient * fraction_mod(weight / scalar, prime) % prime
        for coefficient, weight in ((nmhv_head, left), (mhv_head, parity))
    )
    assert actual == tuple(fraction_mod(v, prime) for v in transfer(c, d))
    print(f"n={n} {kind}: full right KLT at {m} points, guard {guard}, normalized heads {actual}")


def main():
    ctx.cap = 60
    c, d = angular_data([[1, 3, 4], [2, -1, 5]], [2, 3])
    u, v = transfer(c, d)
    assert (u, v) == (Q(69629, 104372928), Q(69629, 116896234752))
    for order in permutations(range(3)):
        assert transfer([c[i] for i in order], [d[i] for i in order]) == (u, v)
    print(f"Left MHV and parity-MHV transfers: {u}, {v}; total {u+v} (all six port orders).")
    for n, kind in ((6, "two_planes"), (6, "exponential"), (7, "exponential"), (8, "exponential")):
        check_path(n, kind, c, d)
    other_c, other_d = angular_data([[2, 4, -1], [5, -3, 2]], [3, 5])
    check_five_point_parity(c, d)
    check_five_point_parity(other_c, other_d)
    print("All forty five-point helicity assignments at the two angular points match parity and KLT.")
    assert sum(transfer(other_c, other_d))
    check_path(6, "two_planes", other_c, other_d)
    print("The phase-space measure supplies one additional power on strict 4D compact windows.")


if __name__ == "__main__":
    main()


==> anc/supplement/reproduction/checks/gravity_fixed_pair.py <==
"""Three positive cyclic orderings with the same two marked momentum matrices."""
from itertools import combinations
from math import comb, factorial, prod

from flint import arb, arb_mat, ctx, fmpq as Q, fmpq_mat
from exceptional_phase import polynomial_spinors
from gravity_energy import spinor_tree_and_soft
from gravity_finite_numeric import cross, finite_spinor_sum


def charges(n):
    weights = [1 + Q(2**j, 10**8) for j in range(1, n-2)]
    return weights + [-sum(weights)]


def cycle(n, cut):
    return (0, *range(2, cut+2), 1, *range(cut+2, n))


def read_from(order, leg, step):
    start = order.index(leg)
    return tuple(order[(start+i*step) % len(order)] for i in range(len(order)))


def three_orders(n, m):
    k = n-2-m
    return (read_from(cycle(n,k), 0,-1), read_from(cycle(n,m), 1,-1),
            read_from(cycle(n,k), 1,1))


def shuffled(n, selected):
    others = tuple(i for i in range(1,n-1) if i not in selected)
    return (0, *(i+1 for i in selected), 1, *(i+1 for i in others))


def all_pair_orders(n, m):
    N = n-2
    choices = {N:read_from(cycle(n,N-m),0,-1)}
    for length,step in ((m,-1),(N-m,1)):
        for selected in combinations(range(1,N),length):
            o = read_from(shuffled(n,selected),1,step)
            choices[o[1]-1] = o
    assert set(choices)==set(range(1,N+1))
    return list(choices.values())


def polynomial_data(n):
    angles, dots, scale = polynomial_spinors(n, 'lift2', (list(range(1,n-1)), charges(n)))
    return angles, [(x,-y) for x,y in dots], scale


def positive_jets(n):
    angles, dots, _ = polynomial_data(n)
    total = 0
    for b in range(2,n-3):
        order = cycle(n,b)
        data = []
        for pos,i in enumerate(order):
            sign = -1 if 0 < pos <= b+1 else 1
            mu = [sum(cross(angles[j], angles[i])*dots[j][h] for j in order[:pos])
                  for h in (0,1)]
            # The common cleared dotted denominator is a positive unit.
            # Its derivative adds zero to the first jet of every vanishing minor.
            rows = []
            for power in (0,1):
                rows.append([sign*(v[power] if v else 0) for v in (*angles[i], *mu)])
            data.append(rows)
        for subset in combinations(range(n),4):
            rows = [data[i][0] for i in subset]
            c = fmpq_mat(rows).det()
            mixed = any(0<i<=b for i in subset) and any(i>b+1 for i in subset)
            if mixed:
                assert c>0
            else:
                assert not c
                first = sum(fmpq_mat(rows[:j]+[data[i][1]]+rows[j+1:]).det()
                            for j,i in enumerate(subset))
                assert first>0
            total += 1
    weights = charges(n)
    M = sum(j*v for j,v in enumerate(weights,1))
    for m in range(2,(n-2)//2+1):
        orders = three_orders(n,m)
        assert all(o[m+1]<2 and o[0]<2 and o[1]>=2 for o in orders)
        mixed = [M*weights[o[1]-2]*(1 if o[0]==0 else -1) for o in orders]
        assert len(set(mixed))==3 and min(mixed)>0
        sample=all_pair_orders(n,m)
        assert len({M*weights[o[1]-2]*(1 if o[0]==0 else -1) for o in sample})==n-2
        assert all(o[m+1]<2 and o[0]<2 and o[1]>=2 for o in sample)
        k=n-2-m
        channels={M*sum(weights[i-1] for i in selected)
                  for length in {m,k} for selected in combinations(range(1,n-2),length)}
        assert max(channels)<0
        count=comb(n-3,m) if m==k else comb(n-2,m)
        assert len(channels)==count
    print(f'n={n}: {total} ordered four-minors on contiguous cuts, positive constants or first jets. '
          f'{n-2} distinct positive mixed-pair invariants on each split; all hard channel counts exact.')


def basis(pair):
    return fmpq_mat([list(i) for i in pair]).transpose()


def lock_pair(lam,dot):
    # Using both inverse spinor bases fixes the two momenta to e_ii.
    # Reciprocal central helicity-frame factors cancel from F/tree.
    u,v = basis(lam[:2]).inv(), basis(dot[:2]).inv()
    def apply(matrix,rows):
        return (matrix*basis(rows)).transpose().tolist()
    a,b = apply(u,lam),apply(v,dot)
    for i in (0,1):
        assert a[i]==b[i]==[int(j==i) for j in (0,1)]
    for j,k in combinations(range(len(a)),2):
        assert (cross(a[j],a[k])*cross(b[j],b[k])
                ==u.det()*v.det()*cross(lam[j],lam[k])*cross(dot[j],dot[k]))
    return a,b


def physical(n):
    pol,dots,den = polynomial_data(n)
    t = Q(1,10**16)
    lam = [tuple(v(t) for v in row) for row in pol]
    dot = [tuple(v(t)/den(t) for v in row) for row in dots]
    mathtree,sigma = spinor_tree_and_soft(lam,dot,1,arb_mat)
    master = finite_spinor_sum(lam,dot,(0,1))
    q = n+3
    assert not mathtree.contains(0)
    assert master.imag < 0 and abs(master.imag/arb(t)**q) > 1
    nodes=[]
    for o in all_pair_orders(n,2):
        left = [lam[i] for i in o]
        right = [dot[i] for i in o]
        s = cross(*left[:2])*cross(*right[:2])
        assert s>0
        x = -arb(s).log()/2
        a,b = lock_pair(left,right)
        assert cross(*a[:2])*cross(*b[:2])==1
        tree,soft = spinor_tree_and_soft(a,b,3,arb_mat)
        val = finite_spinor_sum(a,b,(0,3))
        assert (soft*arb(s)-sigma).contains(0)
        # One-loop homogeneity, in a helicity-frame-independent ratio.
        expected = master/mathtree-2*x*sigma
        assert (arb(s)*val/tree-expected).contains(0)
        nodes.append(x)
    lead= sigma*master
    offsets=[-4*x*lead+4*x*x*sigma**2*mathtree for x in nodes]
    for i,j in combinations(range(len(nodes)),2):
        ratio=(offsets[i]-offsets[j])/(-4*(nodes[i]-nodes[j])*lead)
        assert abs(ratio-1)<arb('1e-12')
    # A different normalization fixes the full momentum of a multiple-leg channel.
    all_angles=basis(lam)
    target=fmpq_mat([[-1,0],[0,1]])
    channel_nodes=set()
    m=2
    k=n-2-m
    for length in {m,k}:
        for selected in combinations(range(1,n-2),length):
            legs=(0,*(i+1 for i in selected))
            if length!=m:
                legs=tuple(i for i in range(n) if i not in legs)
            mom=basis([lam[i] for i in legs])*basis([dot[i] for i in legs]).transpose()
            assert mom.det()<0
            rotation=target*mom.inv()
            assert rotation.det()>0
            moved=(rotation*all_angles).transpose().tolist()
            assert basis([moved[i] for i in legs])*basis([dot[i] for i in legs]).transpose()==target
            channel_nodes.add(mom.det())
    expected_count=comb(n-3,m) if m==k else comb(n-2,m)
    assert len(channel_nodes)==expected_count
    print(f'n={n}: {comb(n,2)*(2**(n-3)-1)} causal boxes per ordering and master, '
          f'marked pairs fixed exactly, all pole differences matched; {expected_count} distinct '
          'configurations with the same multiple-leg channel matrix at nonzero opening.')


def loop_counts():
    # Unknown lower Laurent rows can be arbitrary. Eliminate them by divided differences.
    checks=0
    for size in range(3,12):
        nodes=[Q(i*i+1,7) for i in range(size)]
        for L in range(2,min(size,7)+1):
            coeff=[Q(j+3,2*j+5) for j in range(L-1)]+[Q((-2*L)**(L-1),factorial(L-1)**2),Q(0)]
            for chosen in combinations(nodes,L):
                vals=[sum(c*x**j for j,c in enumerate(coeff)) for x in chosen]
                divided=sum(v/prod(x-y for y in chosen if x!=y) for x,v in zip(chosen,vals))
                assert divided==coeff[-2]!=0
                checks+=1
    print(f'{checks} exact divided differences with arbitrary lower coefficients; loop orders two through seven.')


if __name__=='__main__':
    ctx.dps=360
    for n in range(6,13):
        positive_jets(n)
    for n in (6,7,8):
        physical(n)
    loop_counts()


==> anc/supplement/reproduction/checks/gravity_forward.py <==
"""Fixed-base large-z gravity amplitudes on the integer-node path."""

from itertools import combinations
from math import prod
from pathlib import Path
import sys

from flint import acb, arb, ctx, fmpq as Q, fmpq_mat

sys.path.insert(0, str(Path(__file__).resolve().parents[2] / "amplituhedron_flattening_v2"))
from gravity_finite_numeric import cross, finite_spinor_sum


def frames(n, z):
    nodes = range(1, n - 1)
    weights = [1] * (n - 3) + [3 - n]
    moment = sum(x*q for x, q in zip(nodes, weights))
    second = sum(x*x*q for x, q in zip(nodes, weights))
    tau = 1 / z
    angles = [(1, 0), (1, tau)] + [(x, 1) for x in nodes]
    dots = [(-moment, moment-tau*second), (0, -moment)]
    dots.extend((q, tau*q*x) for x, q in zip(nodes, weights))
    shifted = [(1, 0), (z, 1)] + angles[2:]
    shifted_dots = [(-moment, z*moment-second), (0, -moment)]
    shifted_dots.extend((q, q*x) for x, q in zip(nodes, weights))
    # Convert even the integer entries to exact rationals before any divisions.
    def exact(spinors):
        return [tuple(map(Q, s)) for s in spinors]
    return tuple(map(exact, (angles, dots, shifted, shifted_dots))), moment, weights


def invariants(angles, dots):
    assert all(not sum(a[i]*b[j] for a,b in zip(angles,dots))
               for i in range(2) for j in range(2))
    return {(i,j): cross(angles[i], angles[j])*cross(dots[i], dots[j])
            for i,j in combinations(range(len(angles)), 2)}


def tree(angles, dots):
    vs = [cross(angles[0], a)*cross(angles[1], a) for a in angles[2:]]
    size = len(vs)
    lap = fmpq_mat(size, size)
    for i,j in combinations(range(size), 2):
        weight = vs[i]*vs[j]*cross(dots[i+2], dots[j+2])/cross(angles[i+2], angles[j+2])
        lap[i,i] += weight
        lap[j,j] += weight
        lap[i,j] -= weight
        lap[j,i] -= weight
    cofactor = fmpq_mat([row[:-1] for row in lap.tolist()[:-1]]).det()
    return cross(angles[0], angles[1])**6 * cofactor / prod(vs)**2


def verify(n, z, boxes):
    (a, d, ah, dh), moment, weights = frames(n, z)
    pairs, hard = invariants(a, d), invariants(ah, dh)
    assert all(hard[k] == z*v for k,v in pairs.items())
    if n <= 10:
        assert all(sum(hard[k] for k in combinations(side, 2))
                   for size in range(2,n-1) for side in combinations(range(n),size))
    t, th = tree(a, d), tree(ah, dh)
    numerator = -moment**(n-4)*prod(weights)
    assert th == numerator/prod(z-x for x in range(1,n-1))
    assert th == z**(n+1)*t
    if boxes:
        sigma = sum((arb(v)*acb(arb(abs(v)).log(), -arb.pi() if v > 0 else 0)
                     for v in pairs.values() if v), acb(0))
        f = finite_spinor_sum(a, d, (0,1))
        fh = finite_spinor_sum(ah, dh, (0,1))
        assert (fh-z**(n+2)*(f-arb(z).log()*sigma*t)).contains(0)
        expected = acb(0, arb.pi()*(576*arb(2).log() + 2592*arb(3).log() - 1800*arb(5).log()))
        error = abs(z*fh/expected-1)
        assert error < (arb('0.001') if z < 10**12 else arb('1e-8'))
        print(f"z={z}, z*Fhat_1 = {(z*fh).str(14)}, relative error from B = {error.str(5)}")


if __name__ == "__main__":
    ctx.dps = 200
    for n in range(6, 17):
        verify(n, Q(10**6+3), False)
    print("Exact momentum conservation, invariants and both tree cofactors for n=6,...,16.")
    print("All nonsingleton physical channels nonzero at the test bases for n=6,...,10.")
    for z in (Q(10**8), Q(10**14)):
        verify(6, z, True)
    print("Complete 105-box sums in both frames obey one-loop Laurent homogeneity on the Feynman sheet.")


==> anc/supplement/reproduction/checks/gravity_hard_soft_spheres.py <==
"""Both timelike direction spheres after the leading soft radial residue."""

import cmath
import math
from functools import partial
from itertools import combinations, pairwise
from math import prod

import mpmath as mp
import numpy as np
from gravity_external_pair_center import center, explore
from gravity_external_three_particle import (
    cross,
    spinors_from_twistors,
    tree_and_channels,
)
from gravity_hard_sphere_period import lorentz_point, prufer_terms


def entropy(y):
    return y * np.log(y) + (1 - y) * np.log1p(-y)


def circle_log(p, inside, a, radius2):
    """Cauchy projection of log|z-a|^2 on the physical circle."""
    if abs(a) ** 2 < radius2:
        mean, alpha, beta = math.log(radius2), a.conjugate() / radius2, a
    else:
        mean, alpha, beta = math.log(abs(a) ** 2), 1 / a, radius2 / a.conjugate()
    if inside:
        return mean + cmath.log(1 - alpha * p)
    return -cmath.log(1 - beta / p)


def tree_minor(edge, weights):
    if len(weights) == 1:
        return 1 / weights[0] ** 2
    matrix = -edge * np.outer(weights, weights)
    np.fill_diagonal(matrix, -np.sum(matrix, axis=1))
    return np.linalg.det(matrix[:-1, :-1]) / prod(weights) ** 2


class Reference:
    def __init__(self, labels):
        if labels == 6:
            mp.mp.dps = 55
            a, d = lorentz_point()
            active = [1, 2, 4, 5]
            self.z = np.array([complex(a[i][1]) for i in active])
            weight = np.array([-float(d[i][0]) for i in active])
            self.words = prufer_terms([a[i] for i in active], [d[i] for i in active])
        else:
            j = np.arange(1, labels - 1)
            weight = j / sum(j)
            v = np.sin(j**2 + 1) + 1j * np.cos(2 * j + j**2)
            v -= sum(weight * v)
            self.z = v / np.sqrt(sum(weight * abs(v) ** 2))
        z = self.z
        self.U = -weight * (1 + abs(z) ** 2)
        self.theta = abs(z) ** 2 / (1 + abs(z) ** 2)
        self.nodes = sorted([0, 1, *self.theta, *(1 - self.theta)])
        self.edge = np.zeros((len(z), len(z)), dtype=complex)
        for i, j in combinations(range(len(z)), 2):
            diff = z[i] - z[j]
            self.edge[i, j] = self.edge[j, i] = (
                weight[i] * weight[j] * diff.conjugate() / diff
            )
        assert abs(sum(self.U) + 2) < 2e-15
        assert abs(sum(weight * z)) + abs(sum(weight * abs(z) ** 2) - 1) < 2e-15

    def weights(self, p, x):
        return (p - self.z) * (1 - x + x * self.z / p)

    def residues(self, x):
        xi = x / (1 - x)
        for j, z in enumerate(self.z):
            keep = np.arange(len(self.z)) != j
            for sign, p in ((1, z), (-1, -xi * z)):
                v = self.weights(p, x)[keep]
                leaf = sum(self.edge[j, keep] * v)
                yield p, sign / z * leaf * tree_minor(self.edge[np.ix_(keep, keep)], v)

    def projected(self, x):
        xi = x / (1 - x)
        right = 0j
        mean = 0j
        for p, res in self.residues(x):
            inside = abs(p) ** 2 < xi
            mean += res * inside
            for z, U, theta in zip(self.z, self.U, self.theta):
                weighted = 0j
                for a, C in (
                    (z, (1 - x) * (1 - theta)),
                    (-1 / z.conjugate(), (1 - x) * theta),
                ):
                    part = C * (p - a) * (xi / p - a.conjugate())
                    if part != 0:
                        weighted += part * (
                            inside * math.log(C) + circle_log(p, inside, a, xi)
                        )
                right += U * res * (weighted - inside * entropy(theta))
        return np.array([right, -2 * entropy(x) * mean])

    def direct(self, x, phase):
        r = np.sqrt(x / (1 - x)) * phase
        z = self.z[None, :]
        radius = r[:, None]
        a = (1 - x) * abs(radius - z) ** 2 / (1 + abs(z) ** 2)
        right = (entropy(a) - entropy(self.theta)) @ self.U
        weights = (radius - z) * (1 - x + x * z / radius)
        if hasattr(self, "words"):
            # Uncontracted Pruefer tree sum, independent of both Cauchy projections.
            tree = sum(
                complex(c) * weights[:, i] * weights[:, j]
                for (i, j), c in self.words.items()
            ) / np.prod(weights, axis=1)
        else:
            tree = np.array([tree_minor(self.edge, v) for v in weights])
        return np.array([np.mean(tree * right), -2 * entropy(x) * np.mean(tree)])


def integrate(ref, azimuth, order):
    nodes, weights = np.polynomial.legendre.leggauss(order)
    endpoint = tree_minor(ref.edge, -ref.z)
    total = np.array([0j, -2 * np.pi**2 * endpoint / 3])
    for lo, hi in pairwise(ref.nodes):
        for node, weight in zip(nodes, weights):
            u = (node + 1) * math.pi / 2
            x = lo + (hi - lo) * math.sin(u / 2) ** 2
            dx = (hi - lo) * math.pi / 4 * math.sin(u)
            value = azimuth(x)
            value[1] += 2 * entropy(x) * endpoint
            total -= value * weight * dx / (x * (1 - x))
    return total


def physical_checks():
    phase = np.exp(2j * np.pi * (np.arange(512) + 0.31) / 512)
    for n in (6, 7, 9):
        ref = Reference(n)
        tested = 0
        for x in (0.027, 0.37, 0.789, 0.962):
            # Stay away from collinear radii for spectral convergence in phi.
            if min(abs(b - x) for b in ref.nodes) < 0.024:
                continue
            tested += 1
            projected, raw = ref.projected(x), ref.direct(x, phase)
            assert max(abs(raw - projected)) < 8e-8 * max(abs(projected))
        assert tested >= 1
        print(
            f"n={n}: logarithmic Cauchy projection against direct timelike trees passed."
        )
        if n == 6:
            fine = integrate(ref, ref.projected, 64)
            coarse = integrate(ref, ref.projected, 32)
            assert max(abs(coarse - fine) / abs(fine)) < 1e-7
            full_phase = np.exp(2j * np.pi * (np.arange(2048) + 0.31) / 2048)
            raw = integrate(ref, partial(ref.direct, phase=full_phase), 24)
            assert max(abs(raw - fine) / abs(fine)) < 4e-4
            for name, val in zip(
                ("relative right pole", "shifted left pole", "soft cross sum"),
                (*fine, -sum(fine)),
            ):
                print(f"  s=1, {name}: {val.real:.11f} {val.imag:+.11f} i")
            print(
                "  Full raw two-body sphere against the soft angular formula: both relative errors <4e-4."
            )


def split_coefficients(name):
    angles, dots = spinors_from_twistors(6, 2, name)
    ratio = angles[3][0][0] / angles[0][0][0]
    tree, hard = tree_and_channels(angles, dots, 3)
    _, residues, _, _ = explore(*center(angles, dots, ratio))
    signed = sum(r * sign for r, sign in residues.values())
    k = (cross(angles[0], angles[3]) * cross(dots[0], dots[3]))[1]
    charges = sum(abs(z) for z in hard)
    s = cross(angles[0], angles[3]) * cross(dots[0], dots[3])
    positive = (1, 2, 4, 5)
    total_soft = s + sum(
        cross(angles[i], angles[j]) * cross(dots[i], dots[j])
        for i, j in combinations(positive, 2)
    )
    assert not total_soft - 2 * s
    head = 2 * k * charges * signed
    sublog = 4 * k * (k * signed - charges * tree)
    assert head and sublog
    print(f"{name}: [pi^2 t^9] = {head}; [i*pi*t^10 log(t)] = {sublog}.")


if __name__ == "__main__":
    from flint import ctx

    ctx.cap = 26
    physical_checks()
    for family in ("two_planes", "exponential"):
        split_coefficients(family)


==> anc/supplement/reproduction/checks/gravity_hard_sphere_four_loop_side.py <==
"""Four-point finite subloop on the endpoint-subtracted hard two-body sphere."""

import cmath
import math
from itertools import pairwise
from math import prod

import gravity_hard_sphere_period as sphere
import mpmath as mp
from flint import acb, arb, ctx, fmpq_series
from gravity_external_pair_window import finite_spinor_sum, insert, path_at, tree_ball

P = (1, 2, 4, 5)


def four_boxes():
    for family in ("two_planes", "exponential"):
        a, d = path_at(arb("1/1000"), family)
        s = sphere.masses(a, d, 0, 3)
        assert s > 0
        for value in ("1/5", "2/3"):
            x = arb(value)
            aa, dd = insert(a, d, 1, x, arb("1/7"))
            left = [a[0], a[3], aa[0], aa[3]]
            dots = [d[0], d[3], *[tuple(-v for v in dd[j]) for j in (0, 3)]]
            lx, ly = (s * x).log(), (s * (1 - x)).log()
            ls = acb(s.log(), -arb.pi())
            ratio = 2 * s * (lx * ly - x * ls * ly - (1 - x) * ls * lx)
            actual = finite_spinor_sum(left, dots, (0, 1)) / tree_ball(left, dots)
            assert abs(actual / ratio - 1) < arb("1e-90")
    print(
        "Both paths at two hard angles: six original four-point boxes give F4/T4 = 2s K, relative ball error < 1e-90."
    )


def kernel(x, log_s, log_other=None):
    """Timelike sheet. log_other can be supplied near the upper endpoint."""
    l = log_s - 1j * math.pi
    u = cmath.log(x)
    v = cmath.log(1 - x) if log_other is None else log_other
    return (log_s + u) * (v + 1j * math.pi) + x * l * (u - v)


def quadrature(f, a, b, panels=1):
    total = 0j
    for j in range(panels):
        lo, hi = a + (b - a) * j / panels, a + (b - a) * (j + 1) / panels
        for node, weight in GL:
            total += weight * f((hi + lo + node * (hi - lo)) / 2) * (hi - lo) / 2
    return total


def fixed_interval(poles, t, ls):
    def differential(l):
        y = 0.5 * math.exp(-l)
        x = 1 - y
        return (
            y
            * t
            * sum(b / ((t * x - z) * (t - z)) for b, z in poles)
            * kernel(x, ls, -l - math.log(2))
            / x
        )

    return quadrature(differential, 0, 44, 128)


def reference():
    a, d = sphere.lorentz_point()
    b = {i: float(mp.re(sphere.masses(a, d, 0, i))) for i in P}
    c = {i: float(mp.re(sphere.masses(a, d, 3, i))) for i in P}
    theta = {i: b[i] / (b[i] + c[i]) for i in P}
    poles = {j: [] for j in P}
    for i, j, B, iz, ic, _ in sphere.summands(a, d):
        poles[j].append((complex(B), complex(1 / iz)))
        poles[i].append((complex(B), complex(1 / ic)))

    def A(j, x):
        return sum(b / (x - z) for b, z in poles[j])

    tree = sum(A(j, 1) for j in P)

    def period(log_s):
        return 4 * sum(
            quadrature(
                lambda x, j=j: A(j, x) * kernel(x, log_s) / (x * (1 - x)),
                0.5,
                theta[j],
                4,
            )
            - fixed_interval(poles[j], 1, log_s)
            for j in P
        )

    value = period(0)
    terms = {
        e: complex(v)
        for e, v in sphere.prufer_terms([a[i] for i in P], [d[i] for i in P]).items()
    }
    U = [complex(sphere.cross(a[0], a[i])) for i in P]
    V = [complex(sphere.cross(a[3], a[i])) for i in P]

    def raw(x, phase):
        r = math.sqrt(x / (1 - x)) * phase
        w = [(u + r * v) * ((1 - x) * v - x * u / r) for u, v in zip(U, V)]
        return sum(c * w[i] * w[j] for (i, j), c in terms.items()) / prod(w)

    nphi = 1024
    phases = [cmath.exp(2j * math.pi * (k + 0.31) / nphi) for k in range(nphi)]
    breaks = sorted({0, 1, *theta.values(), *(1 - v for v in theta.values())})

    # Independent pole decomposition on the real s=1 reference sphere.
    tree_period = 0j
    for i, j, B, iz, ic, G in sphere.summands(a, d):
        z = 1 / iz
        tree_period -= (
            2
            * complex(B * iz * ic)
            * (
                math.log(b[i] * b[j] / float(mp.re(G)))
                + complex(z) * math.log(c[j] / b[j])
                + complex(1 - z) * math.log(c[i] / b[i])
            )
        )

    def hard_soft_piece(lo, hi):
        mid = (lo + hi) / 2
        forward = [j for j in P if mid > theta[j]]
        backward = [j for j in P if mid < 1 - theta[j]]

        def integrand_angle(angle):
            sn, cs = math.sin(angle), math.cos(angle)
            x = lo + (hi - lo) * sn**2
            y = (1 - hi) + (hi - lo) * cs**2
            mean = sum(A(j, x) for j in forward) + sum(A(j, y) for j in backward)
            return 4 * (hi - lo) * sn * cs * mean * (math.log(x) / y + math.log(y) / x)

        return quadrature(integrand_angle, 0, math.pi / 2, 128)

    D = sum(hard_soft_piece(lo, hi) for lo, hi in pairwise(breaks))
    full_pole = period(-1) - value
    decomposition = D + 2 * math.pi**2 * tree / 3 - 2j * math.pi * tree_period
    pole_error = abs(decomposition / full_pole - 1)
    assert pole_error < 3e-7, (decomposition, full_pole, pole_error)
    print(
        f"Timelike s=1 scale difference agrees with D_L + 2*pi^2*T/3 - 2i*pi*B_sph, relative error {pole_error:.3g}."
    )

    def integrand(x):
        return (
            -2
            * kernel(x, 0)
            * (sum(raw(x, v) for v in phases) / nphi - tree)
            / (x * (1 - x))
        )

    direct = sum(quadrature(integrand, lo, hi, 5) for lo, hi in pairwise(breaks))
    error = abs(direct / value - 1)
    assert error < 2e-4, (value, direct, error)
    print(
        f"Full timelike s=1 sphere: subtracted finite period {value:.12g}; independent raw spanning-tree azimuthal cubature relative error {error:.3g}."
    )


def terminal_interval(poles, t, ls, theta, chi):
    def form(x):
        A = sum(b0 / (t * x - z) for b0, z in poles)
        return A * kernel(x, ls) / (x * (1 - x))

    start = quadrature(lambda r: 1j * chi * form(0.5 + 1j * chi * r), 0, 1, 2)
    radius = abs(theta - 0.5)

    def ray(l):
        v = 1j * chi * math.exp(l)
        return v * form(0.5 + v)

    tail = quadrature(ray, 0, math.log(radius), math.ceil(math.log(radius)))

    def arc(phi):
        v = radius * cmath.exp(1j * phi)
        return 1j * v * form(0.5 + v)

    end = 0 if theta > 0.5 else chi * math.pi
    span = chi * math.pi / 2 - end
    gap = min(abs(t * theta - z) for _, z in poles) / (t * radius)
    if gap < 0.05:
        # Resolve the final segment even when a vanishing physical Gram puts
        # an angular pole within O(t) of the rescaled terminal point.
        stops = [
            end + span * 2.0 ** (-i) for i in range(1 + math.ceil(-math.log2(gap)))
        ]
        stops.append(end)
        bend = sum(quadrature(arc, first, last, 2) for first, last in pairwise(stops))
    else:
        bend = quadrature(arc, chi * math.pi / 2, end, 12)
    return start + tail + bend


def split_period(t_arb, name, log_mu_squared=0):
    a, d = (
        path_at(t_arb, name) if name != "degenerate" else degenerate_kinematics(t_arb)
    )
    t = float(t_arb)
    s = sphere.masses(a, d, 0, 3)
    ls = math.log(float(s)) - log_mu_squared
    poles = {j: [] for j in P}
    for i, j, B, iz, ic, _ in sphere.summands(a, d):
        scaled = float(B / t_arb**7)
        poles[j].append((scaled, float(t_arb / iz)))
        poles[i].append((scaled, float(t_arb / ic)))
    result = 0j
    for j in P:
        b, c = (sphere.masses(a, d, h, j) for h in (0, 3))
        theta = float(b / (b + c))
        chi = -1 if b > 0 else 1

        result += terminal_interval(poles[j], t, ls, theta, chi) - fixed_interval(
            poles[j], t, ls
        )
    return 4 * float(s / t_arb) ** 2 * result


def degenerate_kinematics(t):
    # Both negative angles align; every positive dotted spinor opens
    # transversely. Negative dotted components restore exact conservation.
    x, q = (1, 2, 4, 8), (1, 2, 3, -6)
    p = (27 + t, 6 + 2 * t, -281 + 3 * t, 4 * t)
    h = sum(p)
    M = sum(xi * qi for xi, qi in zip(x, q))
    xp = sum(xi * pi for xi, pi in zip(x, p))
    one = 1 + 0 * t
    angles = [
        (one, 0 * t),
        (x[0] * one, one),
        (x[1] * one, one),
        (one, t),
        (x[2] * one, one),
        (x[3] * one, one),
    ]
    dots = [
        (-M * one, h - t * xp),
        (q[0] * one, t * p[0]),
        (q[1] * one, t * p[1]),
        (0 * t, -h),
        (q[2] * one, t * p[2]),
        (q[3] * one, t * p[3]),
    ]
    return angles, dots


def degenerate():
    a, d = degenerate_kinematics(fmpq_series([0, 1]))
    assert all(
        not sum(ang[i] * dot[j] for ang, dot in zip(a, d))
        for i in range(2)
        for j in range(2)
    )
    U = {j: sphere.masses(a, d, 0, j) + sphere.masses(a, d, 3, j) for j in P}
    assert U[1].valuation() == 2
    scaled = {j: 0 for j in P}
    grams = {}
    for i, j, B, iz, ic, G in sphere.summands(a, d):
        grams[i, j] = G.valuation()
        scaled[j] += (B * ic)[8]
        scaled[i] += (B * iz)[8]
    assert grams[2, 4] == 3
    signed = sum((-1 if sphere.masses(a, d, 0, j)[0] > 0 else 1) * scaled[j] for j in P)
    k = sphere.masses(a, d, 0, 3)[1]
    head = 4 * k**2 * signed
    assert head
    exponents = (6, 8, 10)
    base = [split_period(arb(10) ** (-e), "degenerate") for e in exponents]
    shifted = [split_period(arb(10) ** (-e), "degenerate", 1) for e in exponents]
    poles = [high - low for high, low in zip(shifted, base)]
    step = (exponents[1] - exponents[0]) * math.log(10)
    finite_slope = (base[2] + base[0] - 2 * base[1]) / (2 * step**2)
    pole_slope = (poles[2] - poles[1]) / (-step)
    errors = (
        abs(finite_slope / (1j * math.pi * float(head)) - 1),
        abs(pole_slope / (-1j * math.pi * float(head)) - 1),
    )
    assert max(errors) < 2e-3, (head, errors)
    print(
        f"Conserving real split test: U_2 opens at t^2 and G_35 at t^3. Both complete angular moments recover opposite heads ±{head} times i*pi, relative errors {errors[0]:.2g}, {errors[1]:.2g}."
    )

    constant = pole_constant(a, d, k)
    measured = poles[-1] - 1j * math.pi * float(head) * exponents[-1] * math.log(10)
    constant_error = abs(measured / constant - 1)
    assert constant_error < 3e-4, (constant, measured, constant_error)
    print(
        f"  The merged-log constant also holds at these two degeneracies, relative error {constant_error:.2g}."
    )


def pole_constant(a, d, k):
    """Finite scaled boundary of the subtracted pole on the chosen half-planes."""

    def boundary_log(value, side):
        phase = 1j * math.pi * side if value < 0 else 0
        return math.log(abs(float(value))) + phase

    poles = {j: [] for j in P}
    for i, j, B, iz, ic, _ in sphere.summands(a, d):
        poles[j].append((B[7], 1 / iz[1]))
        poles[i].append((B[7], 1 / ic[1]))
    total = 0j
    for j in P:
        b, c = (sphere.masses(a, d, port, j) for port in (0, 3))
        inverse_endpoint = (b + c)[1] / b[0]
        chi = -1 if b[0] > 0 else 1
        R = -sum(weight / z for weight, z in poles[j])
        primitive = -(math.pi**2) * (0.5 + chi)
        outer = 0j
        for weight, z in poles[j]:
            gap = inverse_endpoint - 1 / z
            if not gap:
                assert not weight
                continue
            outer += float(weight / z) * boundary_log(gap, -chi)
        total += float(R) * primitive - 1j * math.pi * chi * outer
    return -4 * float(k) ** 2 * total


def split(name):
    a, d = sphere.spinors_from_twistors(6, 2, name)
    h = a[3][0][0] / a[0][0][0]
    _, residues, _, _ = sphere.explore(*sphere.center(a, d, h))
    k = sphere.masses(a, d, 0, 3)[1]
    S = sum(value * sign for value, sign in residues.values())
    exact = 4 * k**2 * S
    assert all(
        (sphere.masses(a, d, 0, j) + sphere.masses(a, d, 3, j)).valuation() == 1
        for j in P
    )
    assert all(
        G.valuation() == 2 and B.valuation() == 7
        for _, _, B, _, _, G in sphere.summands(a, d)
    )
    exponents = (14, 22, 30)
    values = [split_period(arb(10) ** (-e), name) for e in exponents]
    step = (exponents[1] - exponents[0]) * math.log(10)
    slope = (values[2] + values[0] - 2 * values[1]) / (2 * step**2)
    error = abs(slope / (1j * math.pi * float(exact)) - 1)
    assert error < 2e-7, (slope, exact, error)
    print(
        f"{name}: [i*pi*t^10 log(t)^2] = {exact} = 4 k^2 S_c. Three full finite-opening contours recover the head with relative second-difference error {error:.3g}."
    )

    shifted = [split_period(arb(10) ** (-e), name, log_mu_squared=1) for e in exponents]
    poles = [high - low for high, low in zip(shifted, values)]
    # log(t_2)-log(t_1) is negative; increasing log(mu^2) by one gives +sigma_L.
    log_slope = (poles[2] - poles[1]) / (-step)
    pole_error = abs(log_slope / (-1j * math.pi * float(exact)) - 1)
    assert pole_error < 2e-7, (log_slope, exact, pole_error)
    print(
        f"  Two full scales, log(mu^2)=0,1: [i*pi*t^10 log(t)]pole = {-exact} = -4 k^2 S_c, relative slope error {pole_error:.3g}."
    )

    constant = pole_constant(a, d, k)
    log_t = -exponents[1] * math.log(10)
    measured = poles[1] + 1j * math.pi * float(exact) * log_t
    error = abs(measured / constant - 1)
    assert error < 2e-7, (measured, constant, error)
    print(
        f"  After the leading log: full normalized pole constant {constant:.11g}; relative integral error {error:.3g}."
    )


if __name__ == "__main__":
    mp.mp.dps = 55
    ctx.cap, ctx.dps = 26, 260
    nodes, weights = mp.gauss_quadrature(20, "legendre")
    GL = [(float(a), float(b)) for a, b in zip(nodes, weights)]
    four_boxes()
    reference()
    for name in ("two_planes", "exponential"):
        split(name)

    degenerate()


==> anc/supplement/reproduction/checks/gravity_hard_sphere_period.py <==
"""Endpoint-subtracted Lorentzian hard two-body sphere and its split limits."""

from cmath import exp, pi
from itertools import combinations, pairwise, product
from math import prod, sqrt

import mpmath as mp
from flint import acb, arb, ctx
from gravity_external_pair_center import center, explore
from gravity_external_pair_window import path_at
from gravity_external_three_particle import (
    cross,
    spinors_from_twistors,
    tree_and_channels,
)


def masses(a, d, i, j):
    return cross(a[i], a[j]) * cross(d[i], d[j])


def summands(a, d):
    """Six-point B_ij from contracting both leaves of the complete half-soft tree."""
    positive = (1, 2, 4, 5)
    s = masses(a, d, 0, 3)
    b = {i: masses(a, d, 0, i) for i in positive}
    c = {i: masses(a, d, 3, i) for i in positive}
    for i, j in combinations(positive, 2):
        k, l = [t for t in positive if t not in (i, j)]
        G = (b[i] + c[i]) * (b[j] + c[j]) - s * masses(a, d, i, j)
        # This product uses only the two actual leaf-attachment sums.
        assert equal(
            G,
            sum(cross(a[i], a[e]) * cross(d[j], d[e]) for e in (k, l))
            * sum(cross(a[j], a[e]) * cross(d[i], d[e]) for e in (k, l)),
        )
        unit = prod(cross(a[i], a[t]) * cross(a[j], a[t]) for t in (k, l))
        half = cross(d[k], d[l]) / (cross(a[k], a[l]) * unit)
        B = -(cross(a[0], a[3]) ** 4) * G * half / cross(a[i], a[j]) ** 2
        first = cross(a[0], a[j]) * cross(a[3], a[i])
        second = cross(a[0], a[i]) * cross(a[3], a[j])
        # Inverse zeta and inverse (1-zeta) have no pole on the split boundary.
        yield i, j, B, (first - second) / first, (second - first) / second, G


def equal(x, y):
    if isinstance(x, arb):
        return (x - y).contains(0)
    if isinstance(x, (mp.mpc, mp.mpf)) or isinstance(y, (mp.mpc, mp.mpf)):
        return abs(x - y) < mp.mpf("1e-40") * max(1, abs(x), abs(y))
    return not (x - y)


def split_limits(name):
    a, d = spinors_from_twistors(6, 2, name)
    ratio = a[3][0][0] / a[0][0][0]
    T, hard = tree_and_channels(a, d, 3)
    _, residues, roots, _ = explore(*center(a, d, ratio))
    S = sum(r * sign for r, sign in residues.values())
    s = masses(a, d, 0, 3)
    sums = {i: 0 for i in (1, 2, 4, 5)}
    raw_tree = 0
    for i, j, B, iz, ic, G in summands(a, d):
        assert (
            G.valuation() == 2
            and B.valuation() == 7
            and iz.valuation() == ic.valuation() == 1
        )
        sums[j] += B * ic
        sums[i] += B * iz
        raw_tree += B * iz * ic
    assert raw_tree.valuation() == 9 and raw_tree[9] == T
    assert not (raw_tree - sum(sums.values()))
    signed = sum((1 if z > 0 else -1) * sums[i] for i, z in zip(sums, hard))
    phase = -2 * s[1] * signed[8]
    log = 4 * s[1] * T
    assert signed.valuation() == 8 and phase == 2 * s[1] * S
    # Identify each node, independently of the signed sum.
    for i in sums:
        root = next(z for z in residues if roots[z] == tuple(sorted((3, i))))
        assert residues[root][0] == sums[i][8]
        assert (1 if masses(a, d, 0, i)[0] > 0 else -1) == -residues[root][1]
    print(
        f"{name}: all six G_ij open at t^2 and all six B_ij at t^7; "
        f"the four [t^8] A_j(1) equal the physical central tree residues."
    )
    print(
        f"  Subtracted hard sphere: [i*pi*t^9] = {phase} = 2 k S_c; "
        f"[t^10 log(t)] = {log} = 4 k T0."
    )

    def direct_log(positive_argument):
        assert not positive_argument.contains(0)
        return acb(
            abs(positive_argument).log(), -arb.pi() if positive_argument < 0 else 0
        )

    def evaluate(t):
        ext_a, ext_d = path_at(t, name)
        b = {i: masses(ext_a, ext_d, 0, i) for i in sums}
        c = {i: masses(ext_a, ext_d, 3, i) for i in sums}
        result = acb(0)
        for i, j, B, iz, ic, G in summands(ext_a, ext_d):
            # log(G-i0) agrees with real log G at the Lorentzian reference;
            # the hard pair logs use log(-s_ij-i0) at each split point.
            gram = direct_log(-b[i]) + direct_log(-b[j]) - direct_log(G)
            result += B * (
                iz * ic * gram
                + ic * (direct_log(-c[j]) - direct_log(-b[j]))
                + iz * (direct_log(-c[i]) - direct_log(-b[i]))
            )
        return -2 * masses(ext_a, ext_d, 0, 3) * result

    small, smaller = arb(10) ** -15, arb(10) ** -22
    values = []
    for t in (small, smaller):
        raw = evaluate(t)
        target = acb(0, arb.pi() * arb(phase))
        assert abs(raw / (target * t**9) - 1) < arb("1e-10")
        values.append((raw / t**9 - target) / t)
    slope = (values[1] - values[0]) / (smaller / small).log()
    assert abs(slope / arb(log) - 1) < arb("1e-10")
    print(
        "  Direct finite-opening physical hard logs and log(G-i0) recover the complex "
        "head and next logarithmic slope to relative error <1e-10."
    )


def lorentz_point():
    z = [
        mp.mpc(-1, mp.mpf(4) / 5),
        mp.mpc(mp.mpf(3) / 5, -mp.mpf(1) / 5),
        mp.mpc(-mp.mpf(6) / 5, -mp.mpf(9) / 5),
        mp.mpc(-mp.mpf(8) / 5, -mp.mpf(1) / 5),
    ]
    weights = [mp.mpf(a) / b for a, b in ((31, 119), (50, 77), (9, 238), (137, 2618))]
    assert equal(sum(weights), 1) and equal(sum(q * v for q, v in zip(weights, z)), 0)
    assert (
        equal(sum(q * abs(v) ** 2 for q, v in zip(weights, z)), 1) and min(weights) > 0
    )
    basis = ((mp.mpf(1), mp.mpf(0)), (mp.mpf(0), mp.mpf(1)))
    angles = [(mp.mpf(1), v) for v in z]
    dots = [(-q, -q * v.conjugate()) for q, v in zip(weights, z)]
    return (
        [basis[0], *angles[:2], basis[1], *angles[2:]],
        [basis[0], *dots[:2], basis[1], *dots[2:]],
    )


def prufer_terms(a, d):
    coefs = {}
    for i, j in product(range(4), repeat=2):
        active = set(range(4))
        word = [i, j]
        edges = []
        while word:
            leaf = min(active - set(word))
            active.remove(leaf)
            edges.append((leaf, word.pop(0)))
        edges.append(tuple(active))
        factor = prod(cross(d[l], d[r]) / cross(a[l], a[r]) for l, r in edges)
        pair = tuple(sorted((i, j)))
        coefs[pair] = coefs.get(pair, 0) + factor
    return coefs


def reference_sphere():
    mp.mp.dps = 55
    a, d = lorentz_point()
    P = (1, 2, 4, 5)
    b = {i: mp.re(masses(a, d, 0, i)) for i in P}
    c = {i: mp.re(masses(a, d, 3, i)) for i in P}
    s = mp.re(masses(a, d, 0, 3))
    theta = {i: b[i] / (b[i] + c[i]) for i in P}
    entries = list(summands(a, d))

    def residue(j, x):
        return sum(
            B / (x - 1 / (iz if j == second else ic))
            for first, second, B, iz, ic, _ in entries
            if j in (first, second)
        )

    tree = sum(residue(j, 1) for j in P)
    closed = 0
    for i, j, B, iz, ic, G in entries:
        zeta = 1 / iz
        assert mp.re(G) > 0 and abs(mp.im(G)) < mp.mpf("1e-48")
        assert abs(mp.im(zeta)) > mp.mpf("1e-3")
        closed -= (
            2
            * s
            * B
            * iz
            * ic
            * (
                mp.log(b[i] * b[j] / mp.re(G))
                + zeta * mp.log(c[j] / b[j])
                + (1 - zeta) * mp.log(c[i] / b[i])
            )
        )
    breaks = sorted(
        {mp.mpf(0), mp.mpf(1), *theta.values(), *(1 - z for z in theta.values())}
    )
    # Circle residues integrated along the true Lorentzian x axis, independently
    # of real-log simplifications and with the endpoint value subtracted first.
    circle = 0
    for lo, hi in pairwise(breaks):
        mid = (lo + hi) / 2
        ai = [j for j in P if mid > theta[j]]
        aj = [j for j in P if mid < 1 - theta[j]]

        def differential(x, ai=ai, aj=aj):
            return (
                -s
                * (
                    sum(residue(i, x) for i in ai)
                    + sum(residue(j, 1 - x) for j in aj)
                    - tree
                )
                / (x * (1 - x))
            )

        # Gaussian quadrature touches neither singular coordinate endpoint.
        circle += mp.quadgl(differential, [lo, hi])
    assert abs(circle / closed - 1) < mp.mpf("1e-35")
    # A second cubature uses the unreduced 16 spanning trees on the real
    # two-body sphere, without introducing a step function or a complex log.
    aa = [a[i] for i in P]
    dd = [d[i] for i in P]
    terms = {e: complex(v) for e, v in prufer_terms(aa, dd).items()}
    U = [complex(cross(a[0], a[i])) for i in P]
    V = [complex(cross(a[3], a[i])) for i in P]

    def spanning_tree(v):
        return sum(c * v[i] * v[j] for (i, j), c in terms.items()) / prod(v)

    assert abs(spanning_tree([u * v for u, v in zip(U, V)]) / complex(tree) - 1) < 1e-12
    gl, weights = mp.gauss_quadrature(20, "legendre")
    total = 0j
    nphi = 1024
    azimuth = [exp(2j * pi * (k + 0.31) / nphi) for k in range(nphi)]
    for lo, hi in pairwise(breaks):
        for g, h in zip(gl, weights):
            x = float((hi + lo + (hi - lo) * g) / 2)
            radius = sqrt(x / (1 - x))
            raw = 0j
            for phase in azimuth:
                r = radius * phase
                raw += spanning_tree(
                    [(u + r * v) * ((1 - x) * v - x * u / r) for u, v in zip(U, V)]
                )
            total -= (
                float(s * (hi - lo) * h / 2)
                * (raw / nphi - complex(tree))
                / (x * (1 - x))
            )
    error = abs(total / complex(closed) - 1)
    assert error < 2e-4
    print(
        f"Timelike Lorentzian 2->4 spinors, s=1: closed sphere = "
        f"{mp.nstr(closed, 14)}; circle-residue x integral relative error <1e-35."
    )
    print(
        f"  Independent full spanning-tree azimuthal sphere cubature: relative error {error:.3g}."
    )


if __name__ == "__main__":
    ctx.cap, ctx.dps = 26, 240
    reference_sphere()
    for family in ("two_planes", "exponential"):
        split_limits(family)


==> anc/supplement/reproduction/checks/gravity_recoil_spectrum.py <==
"""Exact recoil pencil and direct Feynman boxes near its ordered real roots."""
from itertools import combinations
from math import prod

from flint import acb, arb, ctx, fmpq as Q, fmpq_mat, fmpq_poly as Poly
from gravity_fixed_pair import shuffled
from gravity_forward import cross, finite_spinor_sum, invariants, tree


def data(n,t,u):
    z=[Q(2)**i for i in range(n-2)]
    v=[1+t*x for x in z]
    w=[(2*u)**(-i) for i in range(n-3)]
    q=[v[i]*wi for i,wi in enumerate(w)]
    q.append(-sum(q))
    w.append(q[-1]/v[-1])
    fi=[u**i for i in range(n-3)]
    p=[qi*(z[-1]-x) for x,qi in zip(z[:-1],q[:-1])]
    return z,v,w,q,fi,p


def spinors(row,t,y):
    z,v,w,q,fi,_=row
    f=fi+[y]
    angle=[(Q(1),Q(0)),(Q(1),t),*zip(z,v)]
    ds=[(wi,-t*wi*yy) for wi,yy in zip(w,f)]
    B=(Q(0),sum(qi*yy for qi,yy in zip(q,f)))
    A=tuple(-B[j]-sum(x*dot[j] for x,dot in zip(z,ds)) for j in (0,1))
    dotted=[A,B,*ds]
    invariants(angle,dotted)
    return angle,dotted


def thresholds(row,steps):
    z,v,w,q,fi,p=row
    W=-q[-1]
    soft=sum(qi*f for qi,f in zip(q,fi))/W
    roots=[]
    for a,b in zip(z[:-2],z[1:-1]):
        for _ in range(steps):
            r=(a+b)/2
            value=sum(pj/(r-zj) for pj,zj in zip(p,z))
            if value>0:
                a=r
            elif value<0:
                b=r
            else:
                break
        # This expression only uses the value of f at the original rational nodes.
        roots.append(soft-sum(pj*f/(r-zj) for pj,f,zj in zip(p,fi,z))/W)
    assert all(x<y for x,y in zip([soft]+roots,roots))
    return soft,roots


def cofactor_polynomial(n):
    t=Q(1,37)
    row=data(n,t,Q(9,4))
    z,v,w,q,fi,p=row
    W=-q[-1]
    soft=sum(qi*f for qi,f in zip(q,fi))/W
    Z=Poly([0,1])
    poly=prod(Z-x for x in z[:-1])
    U=sum(pi*(poly//(Z-x)) for pi,x in zip(p,z))
    V=sum(pi*f*(poly//(Z-x)) for pi,f,x in zip(p,fi,z))
    C=prod(qi*q[-1]/(z[-1]-x) for qi,x in zip(q[:-1],z[:-1]))
    for y in [soft]+[Q(i,11) for i in range(n)]:
        exact=tree(*spinors(row,t,y))*prod(v)**2/t**(n+3) if y!=soft else 0
        if y==soft:
            # A full tree evaluator need not accept external momentum zero.
            f=fi+[y]
            mat=fmpq_mat(n-3,n-3)
            for i,j in combinations(range(n-2),2):
                edge=q[i]*q[j]*(f[i]-f[j])/(z[i]-z[j])
                mat[i,i]+=edge
                if j<n-3:
                    mat[j,j]+=edge
                    mat[i,j]-=edge
                    mat[j,i]-=edge
            assert mat.det()==0
        else:
            assert exact==C*(y-soft)*U.resultant(W*(y-soft)*poly+V)/U.resultant(W*poly)
    print(f'n={n}: full rational tree pencil of degree {n-3} matches independent resultants; {n-4} hard roots and one soft root.')


def incidence(lam,dot,order,m):
    cols=[]
    for j,i in enumerate(order):
        sign=-1 if 0<j<=m+1 else 1
        mu=[sum(cross(lam[k],lam[i])*dot[k][a] for k in order[:j]) for a in (0,1)]
        cols.append([sign*v for v in (*lam[i],*mu)])
    assert all(fmpq_mat(four).det()>0 for four in combinations(cols,4))


def physical(n,collision,h):
    normalized=[]
    for scale in (9,15):
        t=Q(1,10**scale)
        u=2*(1+t if collision else 1+Q(1,10**5))
        row=data(n,t,u)
        _,roots=thresholds(row,310)
        power=n+3+h+(n-5 if collision else 0)
        ts=[]; fs=[]
        for branch,root in enumerate(roots):
            # Upper branch avoids first-order resonance when roots coalesce.
            if collision and branch!=len(roots)-1:
                continue
            y=root+t**h
            la,ds=spinors(row,t,y)
            T=tree(la,ds)/t**power
            F=finite_spinor_sum(la,ds,(0,1))/arb(t**(n+3))
            assert T and F.imag<0
            ts.append(T); fs.append(F)
            for j in range(2):
                order=shuffled(n,range(j+1,j+n-3))
                incidence(la,ds,order,n-4)
            # The physical momentum similarity transports the majority block exactly.
            def momentum(a,b):
                return tuple(x*y for x in a for y in b)
            def shift(i):
                x,y0=la[i]; l,r=ds[i]
                return tuple(v/(2*u) for v in momentum((2*x,y0+t*x),(l,u*r)))
            assert shift(1)==momentum(la[1],ds[1])
            assert all(shift(i)==momentum(la[i+1],ds[i+1]) for i in range(2,n-2))
        normalized.append((ts,fs))
    for a,b in zip(normalized[0][0],normalized[1][0]):
        assert abs(a/b-1)<Q(1,100)
    for a,b in zip(normalized[0][1],normalized[1][1]):
        assert abs((a-b)/b)<arb('0.005')
    label='coalescing' if collision else 'separated'
    print(f'n={n}, {label}: {len(normalized[0][0])} branches, tree power {power}, complete Feynman boxes at power {n+3}, two positive windows and three-recoil maps matched.')


if __name__=='__main__':
    ctx.prec=550
    for nn in range(6,13):
        cofactor_polynomial(nn)
    for nn in (6,7,8):
        physical(nn,False,2)
        physical(nn,True,3)


==> anc/supplement/reproduction/checks/gravity_two_recoils.py <==
"""Angular tree zeros on a physical two-leg shift, including its marked spectators."""
from itertools import combinations
from math import prod

from flint import acb, arb, ctx, fmpq as Q, fmpq_poly as Poly
from gravity_fixed_pair import lock_pair, shuffled
from gravity_forward import cross, finite_spinor_sum, invariants, tree
from gravity_recoil_spectrum import data, incidence, spinors


def change_node(base,z,t):
    nodes,v,w,q,f,p=base
    return nodes[:-1]+[z],v[:-1]+[1+t*z],w[:-1]+[q[-1]/(1+t*z)],q,f,[qi*(z-x) for qi,x in zip(q[:-1],nodes)]


def angular_poly(base,t):
    z0=base[0][-1]
    degree=len(base[0])-2
    def cleared(z):
        row=change_node(base,z,t)
        la,ds=spinors(row,t,z0)
        return tree(la,ds)*prod(row[1])**2*prod(z-x for x in row[0][:-1])/t**(degree+7)
    pts=[z0+Q(j+1,11) for j in range(degree+1)]
    X=Poly([0,1])
    poly=sum(cleared(x)*prod((X-y)/(x-y) for y in pts if x!=y) for x in pts)
    assert poly.degree()==degree and poly(z0-Q(1,7))==cleared(z0-Q(1,7))
    roots=poly.complex_roots()
    assert len(roots)==degree and all(m==1 and r.imag.is_zero() for r,m in roots)
    rr=sorted(r.real.mid().fmpq() for r,m in roots)
    assert all(z0*Q(98,100)<r<z0*Q(102,100) for r in rr)
    return poly,rr


def momentum(a,d):
    return tuple(x*y for x in a for y in d)


def compare_paths(n,t,roots,base,with_boxes):
    z0=base[0][-1]
    backgrounds=[None,None]
    first=None; answers=[]
    for j,zr in enumerate(roots):
        for c in (1,2,3):
            z=zr+c*t**2
            row=change_node(base,z,t)
            la,ds=spinors(row,t,z0)
            pp=[momentum(a,b) for a,b in zip(la,ds)]
            x=z/(1+t*z)
            if first is None:
                first=(x,pp)
            oldx,old=first
            dq=base[3][-1]*(x-oldx)
            diff=(dq,-t*z0*dq,Q(0),Q(0))
            assert tuple(a-b for a,b in zip(pp[-1],old[-1]))==diff
            assert tuple(b-a for a,b in zip(pp[0],old[0]))==diff
            assert pp[1:-1]==old[1:-1]
            for node in range(2):
                order=shuffled(n,range(node+1,node+n-3))
                incidence(la,ds,order,n-4)
                pos=order.index(1)
                seq=[order[(pos-i)%n] for i in range(n)]
                a0,b0=lock_pair([la[i] for i in seq],[ds[i] for i in seq])
                common=[momentum(a,b) for i,a,b in zip(seq,a0,b0) if i not in (0,n-1)]
                assert len(common)==n-2
                if backgrounds[node] is None:
                    backgrounds[node]=common
                assert backgrounds[node]==common
            if with_boxes and c==1 and j in (0,len(roots)-1):
                T=tree(la,ds)/t**(n+5)
                F=finite_spinor_sum(la,ds,(0,1))/arb(t**(n+3))
                sig=sum(arb(s)*acb(arb(abs(s)).log(),-arb.pi() if s>0 else 0)
                        for s in invariants(la,ds).values() if s)
                assert T and F.imag<0 and (-sig*F).real>0
                answers.append((T,F))
    assert backgrounds[0]!=backgrounds[1]
    return answers


if __name__=='__main__':
    ctx.prec=580
    for n in range(6,11):
        vals=[]
        for dec in (10,16):
            t=Q(1,10**dec)
            base=data(n,t,2*(1+Q(1,10**5)))
            polynomial,rr=angular_poly(base,t)
            vals.append(compare_paths(n,t,rr,base,n<=8))
        for (ta,fa),(tb,fb) in zip(*vals):
            assert abs(ta/tb-1)<Q(1,100) and abs((fa-fb)/fb)<arb('0.005')
        print(f'n={n}: degree {n-4} angular numerator with {n-4} simple real hard roots. Two normalized rows each share {n-2} momenta on {3*(n-4)} distinct lifts.')
        if vals[0]:
            print(f'  Both outer roots: raw trees at power {n+5}, full causal boxes at {n+3}, and nonzero real two-loop response from the energy identity.')


==> anc/supplement/reproduction/checks/gravity_uniform_central_residue.py <==
"""Nonvanishing of the full-sphere tree residue on the prescribed exponential arcs."""

from functools import cache
from itertools import pairwise

import mpmath as mp
from flint import arb, ctx
from flint import fmpq as Q
from gravity_external_soft_fold import graph_cofactor
from gravity_external_three_particle import spinors_from_twistors

XI = Q(85, 36)


def arc_data(points, left):
    if left:
        slopes = [1, *(1 / (1 - a * b) for a, b in pairwise(points)), 0]
        nodes = [v + 1 / v for v in points]
    else:
        slopes = [0, *(a * b / (1 + a * b) for a, b in pairwise(points)), 1]
        nodes = [1 / v - v for v in points]
    return nodes, [a - b for a, b in pairwise(slopes)]


def arc_sum(n, left, scalar):
    points = [scalar(j + n - 1) / ((4 if left else 3) * (n - 1)) for j in range(n)]
    nodes, charges = arc_data(points, left)
    return sum(q / (scalar(XI) - x) for q, x in zip(charges, nodes))


def exact_spinors(m, k):
    n = m + k + 2
    a, d = spinors_from_twistors(n, m, "exponential")
    legs = [i for i in range(n) if i not in (0, m + 1)]
    x = [a[i][0][0] / a[i][1][0] for i in legs]
    q = [(a[i][1] * d[i][0])[0] for i in legs]
    p = [(a[i][1] * d[i][1])[1] for i in legs]
    actual = sum(charge / (XI - node) for charge, node in zip(q, x))
    assert actual == arc_sum(m, True, Q) + arc_sum(k, False, Q)
    minority = m - 1
    keep = [i for i in range(len(x)) if i != minority]
    delta = [x[minority] - x[i] for i in keep]
    qr = [v * q[i] for v, i in zip(delta, keep)]
    pr = [v * p[i] for v, i in zip(delta, keep)]
    assert sum(v / (XI - x[i]) for v, i in zip(pr, keep)) == 0
    assert sum(v / (XI - x[i]) for v, i in zip(qr, keep)) == (x[minority] - XI) * actual
    assert graph_cofactor([x[i] for i in keep], qr, pr) and actual
    return 1 if actual > 0 else -1


@cache
def left_sum(m):
    return arc_sum(m, True, arb)


def uniform_range():
    # All m >= M compared with one finite mesh. The Lipschitz constant of
    # 1/(1-r^2) on [1/4,1/2] is 16/9 and g=1/(xi-r-1/r) decreases.
    variation = 1 / (XI - Q(17, 4)) - 1 / (XI - Q(5, 2))
    constant = Q(4, 9) * variation
    signs, largest = set(), 2
    for k in range(2, 1025):
        right = arc_sum(k, False, arb)
        m = 2
        while True:
            val = left_sum(m) + right
            assert not val.contains(0), (m, k)
            signs.add(1 if val > 0 else -1)
            if abs(val) > arb(2 * constant / (m - 1)):
                break
            m += 1
        largest = max(m, largest)
    assert signs == {-1, 1}
    print(
        f"Arb enclosure: every m>=2, every 2<=k<=1024 has nonzero central residue; "
        f"largest explicit left mesh {largest}. Both diagnostic signs occur."
    )


def cotangent_check():
    mp.mp.dps = 45
    beta = (mp.sqrt(12409) - 109) / 24
    star = (1 + beta) / 3

    def regular_numerator(u):
        s = (1 + u) / 3
        return 2 * s * s / ((1 + s * s) ** 2 * (s + 1 / star))

    a = regular_numerator(beta)

    def remainder(u):
        if u == beta:
            return mp.diff(regular_numerator, beta)
        return (regular_numerator(u) - a) / (u - beta)

    endpoints = -mp.mpf(1) / 10 / (mp.mpf(85) / 36 - mp.mpf(8) / 3)
    endpoints -= mp.mpf(9) / 13 / (mp.mpf(85) / 36 - mp.mpf(5) / 6)
    constant = (
        endpoints - a * mp.log((1 - beta) / beta) - mp.quad(remainder, [0, beta, 1])
    )
    for K in (64, 127, 256, 513, 1024, 2047):
        k = K + 1
        phase = mp.pi * K * beta
        # Evaluate directly in real-ball arithmetic before converting for comparison.
        actual = mp.mpf(str(arc_sum(k, False, arb).mid()).split()[0].strip("[]"))
        assert abs(actual - mp.pi * a * mp.cot(phase) - constant) < 4 / K
    print(
        "Six independent Y-grid sums recover the signed cotangent and finite part from the regular integral."
    )


if __name__ == "__main__":
    ctx.dps, ctx.cap = 60, 12
    cases = ((2, 2), (3, 11), (4, 12), (2, 21), (4, 42), (3, 32))
    for m, k in cases:
        sign = exact_spinors(m, k)
        print(
            f"(m,k)=({m},{k}): exact spinor sum has sign {sign:+d}; deleted tree cofactor nonzero."
        )
    uniform_range()
    cotangent_check()


==> anc/supplement/reproduction/checks/hodges_finite.py <==
"""Full causal box sums on pole-free rational Hodges strata.

At a tree zero all squared logarithms cancel by channel. In addition to the
complex Arb sum we certify its imaginary part by a nonzero prime valuation
in a rational linear combination of logarithms of positive rationals.
"""

from collections import Counter
from functools import cache
from itertools import combinations
from math import comb, prod
from pathlib import Path
import sys

from flint import acb, arb, ctx, fmpq as Q, fmpq_mat

sys.path.insert(0, str(Path(__file__).resolve().parents[2] / "amplituhedron_flattening_v2"))
from gravity_finite_numeric import finite_kernel


def prime_valuation(value, prime):
    def multiplicity(number):
        order = 0
        while number % prime == 0:
            number //= prime
            order += 1
        return order

    return multiplicity(int(value.p)) - multiplicity(int(value.q))


def witness(n, r):
    labels = tuple(range(n))
    d = n - 3
    # T=(H, H*x^(d-r)), H=prod_(j=1)^r(x+j).
    q = [Q(prod(i+j for j in range(1, r+1)), prod(i-j for j in labels if i != j))
         for i in labels]
    y = [(qi, qi * i**(d-r)) for i, qi in enumerate(q)]
    assert all(not sum(i**k * y[i][a] for i in labels)
               for k in (0, 1) for a in (0, 1))

    def angle(i, j):
        return j-i

    def square(i, j):
        return y[i][0]*y[j][1] - y[i][1]*y[j][0]

    @cache
    def invariant(side):
        return sum((angle(i, j)*square(i, j) for i, j in combinations(side, 2)), Q(0))

    def laplacian(vertices, weights):
        lap = [[Q(0) for i in vertices] for j in vertices]
        for i, j in combinations(range(len(vertices)), 2):
            b, c = vertices[i], vertices[j]
            edge = weights[i] * weights[j] * square(b, c) / angle(b, c)
            lap[i][i] += edge
            lap[j][j] += edge
            lap[i][j] -= edge
            lap[j][i] -= edge
        return lap

    @cache
    def halfsoft(b, vertices, c):
        w = [angle(b,i)*angle(i,c) for i in vertices]
        if len(vertices) == 1:
            return Q(1, w[0]**2)
        lap = laplacian(vertices, w)
        minor = fmpq_mat([row[:-1] for row in lap[:-1]]).det()
        return minor / prod(x*x for x in w)

    assert fmpq_mat(laplacian(labels, [1]*n)).rank() == n-3-r
    assert not halfsoft(0, labels[2:], 1)
    assert all(invariant(side) for k in range(2,n-1) for side in combinations(labels,k))
    # lambda_0 and lambda_1 are the two negative legs; their bracket equals 1.
    weights = Counter()
    phase_logs = Counter()
    total = acb(0)
    boxes = 0
    gram_zeros = 0
    for b, c in combinations(labels, 2):
        rest = tuple(i for i in labels if i not in (b,c))
        for size in range(len(rest)-1):
            for extra in combinations(rest[1:], size):
                M = (rest[0],) + extra
                N = tuple(i for i in rest if i not in M)
                entries = (tuple(sorted(M+(b,))), tuple(sorted(M+(c,))), M, N)
                values = tuple(map(invariant, entries))
                s, t, p, qmass = values
                gram = s*t - p*qmass
                boxes += 1
                if not gram:
                    gram_zeros += 1
                    continue  # D*Li2=O(D log^2 D) and there are no physical poles.
                coeff = gram*halfsoft(b,M,c)*halfsoft(b,N,c)
                u = -invariant((b,c))/gram
                total += arb(coeff)*finite_kernel(tuple(map(arb, values)), arb(u))
                for side, x, sign in zip(entries, values, (1,1,-1,-1)):
                    if not x:
                        continue
                    other = tuple(i for i in labels if i not in side)
                    key = min((side,other), key=lambda v:(len(v),v))
                    weights[key] += sign*coeff
                    if u*x < 0:
                        phase_logs[1-u*x] += sign*coeff*(1 if u>0 else -1)
    assert boxes == comb(n,2)*(2**(n-3)-1)
    assert not any(weights.values())
    phase = sum((arb(v)*arb(z).log() for z,v in phase_logs.items() if v), arb(0))
    assert (arb.pi()*phase).overlaps(total.imag) and not total.imag.contains(0)
    for prime in (2,3,5,7,11,13,17,19,23,29,31,37):
        certificate = sum(v*prime_valuation(z,prime) for z,v in phase_logs.items() if v)
        if certificate:
            break
    assert certificate
    pole_phase = -sum(max(invariant(pair),Q(0)) for pair in combinations(labels,2))
    assert pole_phase < 0
    return boxes, gram_zeros, total, prime, certificate, pole_phase


if __name__ == "__main__":
    ctx.dps = 65
    print("n r boxes GramZeros | finite(Re,Im) | prime: v_p[Im/pi] | Im(soft)/pi")
    for n in range(5, 11):
        for r in range(1,n-3):
            count, grams, value, prime, cert, soft_phase = witness(n,r)
            print(f"{n} {r} {count} {grams} | {value.str(16)} | {prime}: {cert} | {soft_phase}",
                  flush=True)


==> anc/supplement/reproduction/checks/hodges_lorentzian_seven_lens.py <==
"""Complete moving-node Feynman derivative on a real seven-point cubic-lens tree zero."""
from functools import cache
from itertools import combinations
from math import prod

from flint import acb, acb_series as CJ, arb, arb_mat, arb_series as RJ, ctx, fmpq as Q, fmpq_poly as Poly
from mhv_transverse_common_zero import box_kernel, spanning_product


def conjugate(x):
    return CJ([x[0].conjugate(),x[1].conjugate()])


def real(x):
    assert x[0].imag.contains(0) and x[1].imag.contains(0)
    return RJ([x[0].real,x[1].real])


def jets(eta, omega):
    z0=[acb(0), *[r*omega**k for r in (-3,8) for k in range(3)]]
    q0=[-165,64,64,64,-9,-9,-9]
    z=[]
    for node in z0:
        denom=node**3-120
        assert (node.conjugate()-49*node**2/denom).contains(0)
        fp=-49*node*(node**3+240)/denom**2
        jac=1-abs(fp)**2
        assert not jac.contains(0)
        dz=(eta.conjugate()+fp.conjugate()*eta)/jac
        assert (dz.conjugate()-fp*dz-eta).contains(0)
        z.append(CJ([node,dz]))
    rows=[]
    for k in range(5):
        moment=[v**k/(v**3-120) for v in z]
        for component in ('real','imag'):
            rows.append(([getattr(m[0],component) for m in moment],
                         [getattr(m[1],component) for m in moment]))
    for ix in combinations(range(10),6):
        mat=arb_mat([rows[i][0][1:] for i in ix])
        if not mat.det().contains(0):
            rhs=arb_mat([[-sum(a*b for a,b in zip(q0,rows[i][1]))] for i in ix])
            solved=mat.solve(rhs)
            dq=[arb(0),*[solved[i,0] for i in range(6)]]
            break
    else:
        raise AssertionError("rank below six")
    q=[CJ([w,d]) for w,d in zip(q0,dq)]
    for base,tangent in rows:
        assert sum(a*b for a,b in zip(base,q0)).contains(0)
        assert sum(a*b+d*e for a,b,d,e in zip(base,dq,tangent,q0)).contains(0)
    for monomials in ([CJ([1])]*7,z,list(map(conjugate,z)),
                      [y*conjugate(y) for y in z]):
        total=sum((w*m for w,m in zip(q,monomials)),CJ([0]))
        assert all(total[i].contains(0) for i in (0,1))
    return z,q,ix


def finite(z,q):
    @cache
    def angle(i,j):
        return z[j]-z[i]
    @cache
    def pair(i,j):
        a=angle(i,j)
        return real(q[i]*q[j]*a*conjugate(a))
    @cache
    def mass(group):
        value=sum((pair(i,j) for i,j in combinations(group,2)),RJ([0]))
        if 2<=len(group)<=5:
            assert not value[0].contains(0)
        return value
    @cache
    def half(i,j,group):
        w=[angle(i,p)*angle(p,j) for p in group]
        edges=[[CJ([0]) for v in group] for u in group]
        for a,b in combinations(range(len(group)),2):
            p,r=group[a],group[b]
            ang=angle(p,r)
            edges[a][b]=edges[b][a]=q[p]*q[r]*w[a]*w[b]*conjugate(ang)/ang
        return CJ([1])*spanning_product(edges)/prod(w)**2
    result=CJ([0])
    count=0
    for i,j in combinations(range(7),2):
        rem=tuple(k for k in range(7) if k not in (i,j))
        for size in range(4):
            for side in combinations(rem[1:],size):
                m=(rem[0],*side)
                n=tuple(k for k in rem if k not in m)
                entries=[mass(tuple(sorted(v))) if len(v)>1 else None
                         for v in ((*m,i),(*m,j),m,n)]
                a,b,p,h=entries
                gram=a*b-(p if p is not None else 0)*(h if h is not None else 0)
                assert not gram[0].contains(0)
                ratio=-pair(i,j)/gram
                re,im=box_kernel(entries,ratio)
                kernel=CJ([acb(re[k],arb.pi()*im[k]) for k in (0,1)])
                result+=CJ(gram)*half(i,j,m)*half(i,j,n)*kernel
                count+=1
    assert count==315
    return result


def polynomial_witness():
    x=Poly([0,1])
    A,B=x**3+27,x**3-512
    first=-165*A*B+3*x**3*(64*B-9*A)
    second=3*x**2*(64*9*B-9*64*A)
    assert first==-19008*(x**3-120) and second==-19008*49*x**2
    assert first.gcd(second).degree()==0
    print("Degree-four binary interpolants have exactly one common root, at infinity.")


def displaced(t,omega,rows):
    from hodges_quadratic import direct_sum
    def f(z): return 49*z**2/(z**3-120)
    def fp(z): return -49*z*(z**3+240)/(z**3-120)**2
    def correction(z):
        g=f(z)+t-z.conjugate()
        h=fp(z)
        return (g.conjugate()+h.conjugate()*g)/(1-abs(h)**2)
    d=arb('1e-75')
    nodes=[]
    for guess in (acb(0),*[r*omega**j for r in (-3,8) for j in range(3)]):
        c=guess
        for _ in range(5):
            c=(c+correction(c)).mid()
        # On the complex disc |z-c|<=d, I - L(c)^(-1) Dg(z) has norm
        # bounded by |f'(z)-f'(c)| / ||f'(c)|-1|. The rectangle encloses the disc.
        enclosure=c+acb(arb(0,d),arb(0,d))
        assert abs(correction(c))<d/4
        assert abs(fp(enclosure)-fp(c))/abs(abs(fp(c))-1)<arb(1)/4
        nodes.append(enclosure)
    system=[]
    for k in range(5):
        row=[z**k/(z**3-120) for z in nodes]
        system.extend(([m.real for m in row],[m.imag for m in row]))
    mat=arb_mat([system[i][1:] for i in rows])
    solved=mat.solve(arb_mat([[165*system[i][0]] for i in rows]))
    weights=[CJ([-165]),*[CJ([solved[j,0]]) for j in range(6)]]
    return direct_sum(nodes,weights,Q(0))


def main():
    ctx.dps=95
    ctx.cap=2
    omega=acb(-arb(1)/2,arb(3).sqrt()/2)
    polynomial_witness()
    z,q,ix=jets(acb(1),omega)
    total=finite(z,q)
    assert total[0].contains(0)
    print("Seven regular lens images (0,-3*omega^j,8*omega^j); q=(-165,64^3,-9^3).")
    print("Six independent real rows among Re/Im z^k/Q, k=0..4:",ix)
    print("315 boxes on the ordinary real Feynman branch, all required masses and Grams nonzero.")
    print("Complete helicity-stripped F at the orbit:",total[0].str(8))
    print("Translation eta=1, dF/dt:",total[1].str(20))
    assert abs(total[1])>0
    zz,qq,_=jets(omega**2,omega)
    rot=finite(zz,qq)
    assert rot[0].contains(0) and (rot[1]-omega**(-14)*total[1]).contains(0)
    area=total[1].real*rot[1].imag-total[1].imag*rot[1].real
    assert not area.contains(0)
    print("Rotation eta=omega^2, dF/dt:",rot[1].str(20))
    print("Oriented real Jacobian determinant in these two directions:",area.str(20))
    t=Q(1,10**8)
    slope=(displaced(t,omega,ix)-displaced(-t,omega,ix))/(2*t)
    err=abs(slope/total[1]-1)
    assert err<arb('1e-11')
    print("Independent displaced scalar kernels at t=+/-1e-8, relative derivative error:",err.str(8))


if __name__=='__main__':
    main()


==> anc/supplement/reproduction/checks/hodges_quadratic.py <==
"""Certified second coefficient on the regular eleven-point two-pentagon orbit."""

from itertools import combinations
from math import prod
from pathlib import Path
import sys
from functools import cache

from flint import acb, acb_mat, acb_series as Series, arb, ctx, fmpq, nmod_mat


def det2(columns):
    # Coefficients of a column-multilinear determinant through degree two.
    if not columns:
        return Series([1])
    n=len(columns)
    base=[[v[0] for v in col] for col in columns]
    def determinant(changes):
        rows=base[:]
        for i,k in changes:
            rows[i]=[v[k] for v in columns[i]]
        return acb_mat(rows).det()
    zero=determinant(())
    one=sum((determinant(((i,1),)) for i in range(n)),acb(0))
    two=sum((determinant(((i,2),)) for i in range(n)),acb(0))
    two+=sum((determinant(((i,1),(j,1))) for i,j in combinations(range(n),2)),acb(0))
    return Series([zero,one,two])


def dilogarithm(z,sign):
    # Li_2(1-z) on the infinitesimal Feynman side z+i0*sign.
    x=z[0].real
    assert z[0].imag.contains(0) and not x.contains(0)
    pi=arb.pi()
    if x>0:
        log=acb(x.log())
        value=acb((1-x).polylog(2))
    else:
        log=acb((-x).log(),sign*pi)
        value=acb(pi**2/6-x.polylog(2),0)-log*(1-x).log()
    if (1-x).contains(0):
        # For |1-x|<1e-32 the derivative series of sum (1-x)^k/k^2
        # gives errors <2e-32 in both displayed derivatives.
        assert abs(1-x)<arb('1e-32')
        d1=acb(arb(-1,arb('2e-32')))
        d2=acb(arb(arb(1)/2,arb('2e-32')))
    else:
        d1=log/(1-x)
        d2=1/(x*(1-x))+log/(1-x)**2
    return Series([value,d1*z[1],d1*z[2]+d2*z[1]**2/2])


def direct_sum(z, nodes, t):
    sys.path.insert(0,str(Path(__file__).resolve().parents[2]/"amplituhedron_flattening_v2"))
    from gravity_finite_numeric import finite_kernel
    n=len(z)
    labels=tuple(range(n))
    qs=[v[0].real+2*t*v[1].real for v in nodes]
    angles=[[y-x for y in z] for x in z]
    @cache
    def invariant(side):
        return sum((qs[i]*qs[j]*abs(angles[i][j])**2 for i,j in combinations(side,2)),arb(0))
    def half(i,j,side):
        w=[angles[i][x]*angles[x][j] for x in side]
        size=len(side)-1
        lap=acb_mat(size,size)
        for a,b in combinations(range(size+1),2):
            x,y=side[a],side[b]
            edge=w[a]*w[b]*qs[x]*qs[y]*angles[x][y].conjugate()/angles[x][y]
            lap[a,a]+=edge
            if b<size:
                lap[b,b]+=edge
                lap[a,b]-=edge
                lap[b,a]-=edge
        return lap.det()/prod(w)**2
    acc=acb(0)
    for i,j in combinations(labels,2):
        rem=tuple(k for k in labels if k not in (i,j))
        for size in range(len(rem)-1):
            for extra in combinations(rem[1:],size):
                left=(rem[0],)+extra
                right=tuple(k for k in rem if k not in left)
                channels=tuple(map(invariant,(tuple(sorted((*left,i))),tuple(sorted((*left,j))),left,right)))
                s,tchan,m,o=channels
                gram=s*tchan-m*o
                arg=-invariant((i,j))/gram
                acc+=gram*half(i,j,left)*half(i,j,right)*finite_kernel(channels,arg)
    return acc


def certify_tree():
    # At eleven points the half-soft cofactor has eight edges, each quadratic
    # in t, and its denominator depends only on fixed angles.
    for prime,root,expected in ((101,95,74),(151,59,142)):
        assert root != 1 and pow(root,5,prime) == 1
        nodes=[(0,0)]+[(r,j) for r in (1,3) for j in range(5)]
        z=[r*pow(root,j,prime)%prime for r,j in nodes]
        zbar=[r*pow(root,-j,prime)%prime for r,j in nodes]
        slope=[0]+[c*(pow(root,j,prime)+pow(root,-j,prime))%prime
                   for c in (3,-1) for j in range(5)]
        vertices=tuple(range(2,11))
        weights=[(z[i]-z[0])*(z[1]-z[i])%prime for i in vertices]
        values=[]
        for t in range(17):
            q=[(a+t*x)%prime for a,x in zip([-40]+[9]*5+[-1]*5,slope)]
            lap=[[0]*9 for _ in vertices]
            for i,j in combinations(range(9),2):
                a,b=vertices[i],vertices[j]
                edge=weights[i]*weights[j]*q[a]*q[b]*(zbar[b]-zbar[a])*pow(z[b]-z[a],-1,prime)%prime
                lap[i][i]+=edge
                lap[j][j]+=edge
                lap[i][j]-=edge
                lap[j][i]-=edge
            minor=nmod_mat([row[:-1] for row in lap[:-1]],prime)
            if t==0:
                assert minor.rank()==5
            values.append(int(minor.det())*pow(prod(weights)**2,-1,prime)%prime)
        evaluation=nmod_mat([[pow(t,k,prime) for k in range(17)] for t in range(17)],prime)
        coefficients=evaluation.inv()*nmod_mat([[v] for v in values],prime)
        assert [int(coefficients[k,0]) for k in range(4)]==[0,0,0,expected]
        print(f"Tree cofactor: omega -> {root} mod {prime}, [t^3]T = {expected} mod {prime}.")
    import sympy as sp
    z,t=sp.symbols("z t")
    a=(z**5-1)*(z**5-243)
    u,v=-40*a,0
    for r,q,c in ((1,9,3),(3,-1,-1)):
        g=sp.div(a,z**5-r**5,z)[0]
        u+=5*z*g*(q*z**4+t*c*(r**4+r*z**3))
        v+=5*z*g*(q*r**2*z**3+t*c*(r*z**4+r**3*z**2))
    # U has affine degree six: homogenization to degree eight
    # inserts two roots at infinity, contributing lc(V)^2.
    tree=sp.factor(sp.LC(sp.Poly(v,z))**2*sp.resultant(u,v,z)/sp.discriminant(z*a,z))
    t3=sp.expand(tree).coeff(t,3)
    assert t3==sp.Rational(82894773731328000000,25937424601)
    print("Binary resultant, exact rational tree cubic coefficient:",t3)
    positive_sum=5*40*9+9**2*25+3**2*25
    assert positive_sum==4050
    print("Exact sum of positive two-particle invariants: 4050; Im(sigma_0) = -4050*pi.")


def main():
    ctx.dps=80
    ctx.cap=3
    p,n,b=5,11,3
    roots=[]
    for j in range(p):
        sine,cosine=arb.sin_cos_pi_fmpq(fmpq(2*j,p))
        roots.append(acb(cosine,sine))
    z=[acb(0)]+[r*w for r in (1,b) for w in roots]
    q=[Series([-p*(b*b-1)])]+[Series([q0,c*w]) for q0,c in ((b*b,b),(-1,-1)) for w in roots]
    for v in ([1]*n,z,[v.conjugate() for v in z],[abs(v)**2 for v in z]):
        test=sum((a*y for a,y in zip(q,v)),Series([0]))
        assert test[0].contains(0) and test[1].contains(0)
    angle=[[y-x for y in z] for x in z]
    pair={(i,j):q[i]*q[j]*abs(angle[i][j])**2 for i,j in combinations(range(n),2)}
    masks=range(1<<n)
    verts=[tuple(i for i in range(n) if m&(1<<i)) for m in masks]
    channel=[sum((pair[i,j] for i,j in combinations(side,2)),Series([0])) for side in verts]
    all_mask=(1<<n)-1
    assert all(not channel[m][0].real.contains(0) for m in masks if 2<=m.bit_count()<=n-2)
    rot=[0]+[1+5*h+(a+1)%5 for h in range(2) for a in range(5)]
    rotated=[sum(1<<rot[i] for i in side) for side in verts]

    def half(i,j,side):
        weights=[angle[i][k]*angle[k][j] for k in side]
        size=len(side)-1
        lap=[[Series([0]) for _ in range(size)] for _ in range(size)]
        for a,d in combinations(range(size+1),2):
            k,l=side[a],side[d]
            edge=weights[a]*weights[d]*q[k]*q[l]*angle[k][l].conjugate()/angle[k][l]
            lap[a][a]+=edge
            if d<size:
                lap[d][d]+=edge
                lap[a][d]-=edge
                lap[d][a]-=edge
        return det2(lap)/prod(weights)**2

    @cache
    def log_channel(mask):
        x=channel[mask]
        zero=x[0].real
        if mask.bit_count()==1:
            return Series([0])
        assert not zero.contains(0)
        causal=acb(abs(zero).log(),-arb.pi() if zero>0 else 0)
        return Series([causal,x[1]/zero,x[2]/zero-x[1]**2/(2*zero**2)])

    visited=set()
    reps=0
    total=acb(0)
    for i,j in combinations(range(n),2):
        rem=all_mask^(1<<i)^(1<<j)
        m=(rem-1)&rem
        while m:
            other=rem^m
            if m<other and (i,j,m) not in visited:
                ii,jj,mm,oo=i,j,m,other
                for _ in range(5):
                    visited.add((min(ii,jj),max(ii,jj),min(mm,oo)))
                    ii,jj,mm,oo=rot[ii],rot[jj],rotated[mm],rotated[oo]
                sm,tm=m|(1<<i),m|(1<<j)
                gram=channel[sm]*channel[tm]-channel[m]*channel[other]
                assert not gram[0].real.contains(0)
                arg=-pair[i,j]/gram
                sign=1 if arg[0].real>0 else -1
                assert not arg[0].real.contains(0)
                kernel=Series([0])
                for mask,sgn in ((sm,1),(tm,1),(m,-1),(other,-1)):
                    li=(Series([arb.pi()**2/6]) if mask.bit_count()==1
                        else dilogarithm(arg*channel[mask],sign))
                    kernel-=sgn*(log_channel(mask)**2/2+li)
                coeff=gram*half(i,j,verts[m])*half(i,j,verts[other])
                total+=5*(coeff*kernel)[2]
                reps+=1
            m=(m-1)&rem
    assert reps==2805 and len(visited)==14025
    assert not total.contains(0)
    print(f"b={b}: all 1012 nonsingleton physical partitions regular; 14025 boxes in {reps} five-cycles.")
    print("All channel and Gram tests use real interval separation at the base.")
    print("Stripped complete [t^2]F_1 on the real tangent equals",total.str(30),flush=True)
    h=arb(1)/10**5
    symmetric=(direct_sum(z,q,h)+direct_sum(z,q,-h))/(2*h**2)
    error=abs(symmetric/total-1)
    assert error<arb('1e-6')
    print("Direct 14025-box sums at t=+/-1e-5, symmetric ratio relative error:",error.str(8))


if __name__=='__main__':
    certify_tree()
    main()


==> anc/supplement/reproduction/checks/hodges_strict_sign.py <==
"""Compare all Feynman boxes, transverse finite differences, and the positive integral."""

from bisect import bisect_right
from collections import Counter
from functools import cache
from itertools import combinations, pairwise
from math import comb, factorial, prod

from flint import acb, arb, ctx, fmpz
from flint import fmpq as Q
from flint import fmpq_poly as Poly
from hodges_finite import finite_kernel


@cache
def prime_exponents(y):
    assert y > 0
    factors = Counter(dict(fmpz(y.numerator).factor()))
    factors.subtract(dict(fmpz(y.denominator).factor()))
    return factors


def add_log(terms, coeff, y):
    if coeff:
        for prime, exponent in prime_exponents(Q(y)).items():
            terms[prime] += coeff * exponent


def shifted_poly(knots, pieces, mid, shift):
    idx = bisect_right(knots, mid + shift) - 1
    return pieces[idx](Poly([shift, 1])) if 0 <= idx < len(pieces) else Poly([])


def spline_integral(widths):
    """Convolve interval densities by integrating their shifted differences."""
    half = widths[0] / 2
    knots = [-half, half]
    pieces = [Poly([1 / widths[0]])]
    for width in widths[1:]:
        half = width / 2
        next_knots = sorted({a + shift for a in knots for shift in (-half, half)})
        next_pieces = []
        level = Q(0)
        for a, b in pairwise(next_knots):
            mid = (a + b) / 2

            deriv = (
                shifted_poly(knots, pieces, mid, half)
                - shifted_poly(knots, pieces, mid, -half)
            ) / width
            primitive = deriv.integral()
            density = primitive + level - primitive(a)
            next_pieces.append(density)
            level = density(b)
        assert level == 0
        knots, pieces = next_knots, next_pieces

    constant = Q(0)
    log_terms = Counter()
    for (left, right), density in zip(pairwise(knots), pieces, strict=True):
        a = max(Q(0), left)
        if a >= right:
            continue
        # Integrate -beta'(x)/x as a polynomial plus its residue times log x.
        neg_slope = -density.derivative()
        assert neg_slope((a + right) / 2) >= 0
        residue = neg_slope[0]
        antiderivative = Poly(list(neg_slope)[1:]).integral()
        constant += antiderivative(right) - antiderivative(a)
        if residue:
            assert a > 0
            add_log(log_terms, residue, right / a)
    assert constant == 0
    return log_terms


def test(y, outgoing):
    m = len(y)
    d = m - 2
    n = m + 2
    x = [u / q for u, q in zip(y, outgoing, strict=True)]
    assert sum(y) == 0 and min(outgoing) > 0 and len(set(x)) == m
    q = [-sum(outgoing), -sum(a * b * b for a, b in zip(outgoing, x)), *outgoing]
    angles = [(1, 0), (0, 1)] + [(1, a) for a in x]
    labels = tuple(range(n))

    def angle(i, j):
        return angles[i][0] * angles[j][1] - angles[i][1] * angles[j][0]

    @cache
    def mass(ids):
        return sum(
            (q[i] * q[j] * angle(i, j) ** 2 for i, j in combinations(ids, 2)), Q(0)
        )

    s_in = q[0] * q[1]
    frame = s_in**2 / prod(outgoing) ** 2
    direct = acb(0)
    boxes = flat = 0
    logs = Counter()
    for b, c in combinations(labels, 2):
        rest = tuple(i for i in labels if i not in (b, c))
        w = {i: angle(b, i) * angle(i, c) for i in rest}
        for size in range(len(rest) - 1):
            for tail in combinations(rest[1:], size):
                left = (rest[0], *tail)
                right = tuple(i for i in rest if i not in left)
                entries = (
                    tuple(sorted((*left, b))),
                    tuple(sorted((*left, c))),
                    left,
                    right,
                )
                s, t, p, r = vals = tuple(mass(side) for side in entries)
                boxes += 1
                gram = s * t - p * r
                if not gram:
                    flat += 1
                    continue
                flow = sum(q[i] * w[i] for i in left)
                # Half-soft factors from the planar weighted tree formula.
                hl = flow ** (len(left) - 2) * prod(q[i] / w[i] for i in left)
                hr = (-flow) ** (len(right) - 2) * prod(q[i] / w[i] for i in right)
                coef = frame * gram * hl * hr
                u = -mass((b, c)) / gram
                assert u < 0
                direct += arb(coef) * finite_kernel(tuple(map(arb, vals)), arb(u))
                for v, sign in zip(vals, (1, 1, -1, -1)):
                    if v > 0:
                        # Include the imaginary part of the original squared log too.
                        add_log(logs, sign * coef, v)
                        add_log(logs, -sign * coef, 1 - u * v)
    assert boxes == comb(n, 2) * (2 ** (n - 3) - 1)
    difference = Counter()
    for size in range(1, m):
        for group in combinations(y, size):
            step = sum(group)
            if step:
                mult = (-1) ** (m - size) * step**d
                add_log(difference, -2 * frame * prod(q) / prod(x) * mult, abs(step))
    spline = spline_integral([abs(v) for v in y])
    for p in spline:
        spline[p] *= -4 * factorial(d) * s_in**3
    assert all(
        logs[p] == difference[p] == spline[p]
        for p in logs.keys() | difference.keys() | spline.keys()
    )
    exact = sum((arb(c) * arb(p).log() for p, c in spline.items()), arb(0))
    assert direct.imag.overlaps(arb.pi() * exact)
    bound = 8 * factorial(d) * s_in**3 / sum(v * v for v in y)
    assert -exact >= arb(bound) and bound > 16 * factorial(d) * s_in**2
    return boxes, flat, exact


def reduced_integral(steps):
    m = len(steps)
    total = arb(0)
    assert sum(steps) == 0
    for k in range(1, m):
        for terms in combinations(steps, k):
            a = sum(terms)
            if a:
                total += (-1) ** (m - k) * arb(a ** (m - 2)) * arb(abs(a)).log()
    return total / (2 * factorial(m - 2) * arb(prod(steps)))


def check_soft():
    t = Q(1, 10**15)
    hard = list(map(Q, (-4, 1, 3)))
    softened = [hard[0] - t - t**2, *hard[1:], t, t**2]
    assert abs(reduced_integral(softened) / reduced_integral(hard) - 1) < arb("1e-13")

    def four_hard(step):
        steps = [Q(1), -1 - step - step**2, step, step**2]
        return reduced_integral(steps)

    # The support width is h+h²; the two hard widths tend to one.
    with ctx.workdps(220):
        slope = (four_hard(t**2) - four_hard(t)) / (-arb(t).log())
        assert abs(slope - 1) < arb("1e-12")
    print(
        "Two nested soft widths retain the five-point reduced integral and give unit leading logarithmic slope at four hard points."
    )


if __name__ == "__main__":
    ctx.dps = 75
    check_soft()
    # Repeated widths, balanced subsets and nonexceptional five-point data.
    examples = [
        ([-4, 1, 3], [2, 1, 1]),
        ([-1, 1, -2, 2], [1, 2, 3, 5]),
        ([-3, -1, 1, 1, 2], [1, 3, 2, 5, 7]),
        ([-1, -2, -4, 1, 2, 4], [2, 3, 5, 7, 11, 13]),
        ([-7, -3, -1, 1, 2, 3, 5], [1, 2, 3, 4, 5, 7, 11]),
        ([-8, -5, -2, -1, 1, 2, 5, 8], [1, 2, 3, 5, 7, 11, 13, 17]),
    ]
    for y, qs in examples:
        result = test(list(map(Q, y)), list(map(Q, qs)))
        print(
            f"n={len(y) + 2}: all {result[0]} boxes ({result[1]} continuous Gram zeros); prime-log coefficients agree with both sums, fixed-energy bound holds."
        )
    y = list(map(Q, (-4, 1, 3)))
    q = list(map(Q, (2, 2, 1)))
    change = y[0] ** 2 * (q[0] + q[1]) * q[1] / (y[0] ** 2 * q[1] + y[1] ** 2 * q[0])
    alternative = [change, q[0] + q[1] - change, q[2]]
    assert alternative != q and sum(q) == sum(alternative)
    assert sum(v * v / w for v, w in zip(y, q)) == sum(
        v * v / w for v, w in zip(y, alternative)
    )
    assert test(y, q)[2].overlaps(test(y, alternative)[2])
    print(
        "Two distinct five-point rapidity configurations at exactly the same incoming energy and transverse momenta give identical absorptive parts."
    )


==> anc/supplement/reproduction/checks/hodges_symmetry.py <==
"""Exact seven-point Feynman-kernel cancellation at a physical Hodges zero."""

from collections import defaultdict
from functools import cache
from itertools import combinations
from math import prod

from sympy import I, QQ, exp, pi
from sympy.polys.matrices import DomainMatrix


def check():
    field = QQ.algebraic_field(exp(2*pi*I/3))
    w = field.unit
    labels = tuple(range(7))
    radii = (0,1,1,1,2,2,2)
    phases = (0,0,1,2,0,1,2)
    q = (-9,4,4,4,-1,-1,-1)
    z = [r*w**j for r,j in zip(radii,phases)]
    zbar = [r*w**((-j)%3) for r,j in zip(radii,phases)]
    angle = lambda i,j: z[j]-z[i]
    square = lambda i,j: q[i]*q[j]*(zbar[j]-zbar[i])
    assert all(not sum(q[i]*a[i]*b[i] for i in labels)
               for a in (z,[1]*7) for b in (zbar,[1]*7))
    pairs = {}
    for i,j in combinations(labels,2):
        a,b = radii[i],radii[j]
        value = q[i]*q[j]*(a*a+b*b-a*b*(2 if phases[i]==phases[j] else -1))
        assert angle(i,j)*square(i,j)==field.convert(value)
        pairs[i,j]=value

    def invariant(side):
        return sum(pairs[i,j] for i,j in combinations(sorted(side),2))

    assert all(invariant(side) for k in range(2,6) for side in combinations(labels,k))
    def laplacian(side, weights):
        size = len(side)
        lap = [[field.zero for i in side] for j in side]
        for i,j in combinations(range(size),2):
            b,c = side[i],side[j]
            edge = weights[i]*weights[j]*square(b,c)/angle(b,c)
            lap[i][i] += edge
            lap[j][j] += edge
            lap[i][j] -= edge
            lap[j][i] -= edge
        return DomainMatrix(lap,(size,size),field)

    assert laplacian(labels,[1]*7).rank()==3  # 7-3-1
    @cache
    def halfsoft(b,side,c):
        v = [angle(b,i)*angle(i,c) for i in side]
        if len(side)==1:
            return field.one/v[0]**2
        return laplacian(side,v)[:-1,:-1].det()/prod(x**2 for x in v)

    coeffs = defaultdict(lambda: field.zero)
    boxes = gram_zeros = 0
    for b,c in combinations(labels,2):
        rem = tuple(i for i in labels if i not in (b,c))
        for size in range(len(rem)-1):
            for extra in combinations(rem[1:],size):
                left = (rem[0],)+extra
                right = tuple(i for i in rem if i not in left)
                s,t,p,u = map(invariant,(left+(b,),left+(c,),left,right))
                gram = s*t-p*u
                gram_zeros += gram==0
                key = tuple(sorted((s,t)))+tuple(sorted((p,u)))
                coeffs[key] += gram*halfsoft(b,left,c)*halfsoft(b,right,c)
                boxes += 1
    assert boxes==315 and not any(coeffs.values())
    print(f"n=7, r=1, 56 regular physical partitions, {boxes} boxes, "
          f"{gram_zeros} zero Grams, {len(coeffs)} Feynman kernels.")
    print("Each kernel has exactly zero total rational-cyclotomic coefficient.")
    for size in (2,3):
        print(f"Distinct size-{size} invariants:",
              sorted(set(invariant(side) for side in combinations(labels,size))))


if __name__ == "__main__":
    check()


==> anc/supplement/reproduction/checks/hodges_two_incoming.py <==
"""Exact Lorentzian Hodges-order certificates for two incoming massless legs.

For d=n-4, the default run tests d=1,...,12. Pass --max-d N to extend it.
All geometry and every Taylor coefficient are rational or Gaussian rational.
The checked determinant is a Hodges cofactor, evaluated without a resultant.
"""

import argparse
from itertools import combinations, pairwise
from math import prod

from flint import ctx, fmpq_mat
from flint import fmpq as Q
from flint import fmpq_series as Series


def interpolation_data(d):
    half = (d + 2) // 2
    nodes = [Q(j) for j in (*range(-half, 0), *range(1, d + 3 - half))]
    roots = [(a + b) / 2 for a, b in pairwise(nodes) if a * b > 0]
    assert len(nodes) == d + 2 and len(roots) == d
    dprime = [prod(x - y for y in nodes if y != x) for x in nodes]
    weights = [prod(x - r for r in roots) / (x * dp) for x, dp in zip(nodes, dprime)]
    assert min(weights) > 0 and sum(q * x for q, x in zip(weights, nodes)) == 0
    for r in roots:
        assert sum(q * x / (r - x) for q, x in zip(weights, nodes)) == 0
    # P_beta has degree <= d, vanishes at x_0 and interpolates
    # -D(xi_alpha) delta_(alpha,beta)/2. Its partial-fraction residues are q_i v_i.
    basis = []
    for r in roots:
        others = [nodes[0]] + [s for s in roots if s != r]
        scale = -prod(r - x for x in nodes) / (2 * prod(r - s for s in others))
        vector = [
            scale * prod(x - s for s in others) / (q * dp)
            for x, q, dp in zip(nodes, weights, dprime)
        ]
        assert vector[0] == 0 and sum(q * v for q, v in zip(weights, vector)) == 0
        assert all(
            -2 * sum(q * v / (s - x) for q, v, x in zip(weights, vector, nodes))
            == int(s == r)
            for s in roots
        )
        basis.append(vector)
    momenta = [q * x for q, x in zip(weights[1:], nodes[1:])]
    planar = fmpq_mat([[-a * b for b in momenta] for a in momenta])
    assert planar.rank() == 1 and planar.nrows() - planar.rank() == d
    return nodes, weights, basis


def normal_orders(d, h, target):
    # One coordinate is kept at h, so h is the transverse contact order.
    result = [h] * d
    excess = target - d * h
    for i in range(1, d):
        step = min(h, excess)
        result[i] += step
        excess -= step
    assert excess == 0 and sum(result) == target
    return result


def normal_path(weights, basis, orders, h):
    t = Series([0, 1])
    # For a planned capped order 2h, no independent linear jet is needed.
    vertical = [
        sum((v[i] * t**k for v, k in zip(basis, orders) if k < 2 * h), Series([]))
        for i in range(len(weights))
    ]
    assert not sum((q * y for q, y in zip(weights, vertical)), Series([]))
    return vertical


def hodges_matrix(nodes, vertical, weights):
    # Delete the two beams and outgoing vertex zero. Multiply each surviving
    # row and column by its pair of reference brackets <i0><i infinity>.
    size = len(nodes) - 1
    real = [[Series([]) for _ in range(size)] for _ in range(size)]
    imag = [[Series([]) for _ in range(size)] for _ in range(size)]
    for i, j in combinations(range(len(nodes)), 2):
        x, y = nodes[i], nodes[j]
        a, b = vertical[i], vertical[j]
        dx, dy = y - x, b - a
        denom = dx**2 + dy**2
        re_ratio, im_ratio = (dx**2 - dy**2) / denom, -2 * dx * dy / denom
        re_prod, im_prod = x * y - a * b, x * b + y * a
        factor = weights[i] * weights[j]
        er = factor * (re_prod * re_ratio - im_prod * im_ratio)
        ei = factor * (re_prod * im_ratio + im_prod * re_ratio)
        for matrix, edge in ((real, er), (imag, ei)):
            if i:
                matrix[i - 1][i - 1] += edge
                matrix[i - 1][j - 1] -= edge
                matrix[j - 1][i - 1] -= edge
            matrix[j - 1][j - 1] += edge
    # Realification gives det |H|^2, hence twice the order of the complex cofactor.
    return [r + [-v for v in s] for r, s in zip(real, imag)] + [
        s + r for r, s in zip(real, imag)
    ]


def determinant_order(matrix):
    """Unit-pivot elimination over Q[[t]], with divisibility tested on each jet."""
    t = Series([0, 1])
    order = 0
    while matrix:
        size = len(matrix)
        assert all(v.prec >= 1 for row in matrix for v in row)
        pivot = next(
            (
                (i, j)
                for i, row in enumerate(matrix)
                for j, value in enumerate(row)
                if value[0]
            ),
            None,
        )
        if pivot is None:
            # A vanishing constant term in every entry gives one t per row.
            matrix = [[v / t for v in row] for row in matrix]
            order += size
            continue
        i, j = pivot
        matrix[0], matrix[i] = matrix[i], matrix[0]
        for row in matrix:
            row[0], row[j] = row[j], row[0]
        pivot_row = matrix[0]
        reduced = []
        for row in matrix[1:]:
            factor = row[0] / pivot_row[0]
            reduced.append([v - factor * w for v, w in zip(row[1:], pivot_row[1:])])
        matrix = reduced
    return order


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--max-d", type=int, default=12)
    max_d = parser.parse_args().max_d
    if max_d < 1:
        parser.error("--max-d must be a positive integer")
    ctx.cap = 6
    # A regular nonplanar example with vanishing sum q*z^2: the affine
    # polynomial U loses its leading terms, while V is nonzero at infinity.
    square_x = list(map(Q, (1, -1, 0, 0)))
    square_y = [Series([v]) for v in (0, 0, 1, -1)]
    assert determinant_order(hodges_matrix(square_x, square_y, [Q(1)] * 4)) == 0
    count = 0
    print(
        "Two incoming beams 0, infinity. All outgoing weights positive. Gaussian-rational Taylor jets."
    )
    print("Unit cofactor on the nonplanar square z=1,-1,i,-i, where sum(q*z^2)=0.")
    for d in range(1, max_d + 1):
        nodes, weights, basis = interpolation_data(d)
        planar = hodges_matrix(nodes, [Series([]) for _ in nodes], weights)
        size = len(nodes) - 1
        direct = fmpq_mat([[planar[i][j][0] for j in range(size)] for i in range(size)])
        assert size - direct.rank() == d
        intervals = []
        for h in (1, 2):
            first, last = d * h, (2 * d - 1) * h
            for target in range(first, last + 1):
                orders = normal_orders(d, h, target)
                vertical = normal_path(weights, basis, orders, h)
                matrix = hodges_matrix(nodes, vertical, weights)
                assert determinant_order(matrix) == 2 * target, (d, h, target)
                count += 1
            intervals.append(f"h={h}: {first}..{last}")
        print(
            f"n={d + 4}, planar reduced corank {d}; "
            + ", ".join(intervals)
            + ", every integer certified."
        )
    print(
        count,
        "real analytic paths checked directly with the reduced Hodges determinant.",
    )


if __name__ == "__main__":
    main()


==> anc/supplement/reproduction/checks/mhv_delayed_finite.py <==
"""Six-point causal zero, a certified simple root, and the delayed complete box sum."""

from itertools import combinations, permutations
from math import prod

from flint import acb, arb, ctx, fmpq as Q, fmpq_poly as Poly

from gravity_forward import finite_spinor_sum, invariants, tree

X = tuple(map(Q, (0, 1, 2, 4)))
R = Q(-12)
P = prod((Poly([-x, 1]) for x in X), start=Poly([1]))
ORDERS = tuple(permutations(range(4), 2))


def sign(v):
    if v > 0:
        return 1
    if v < 0:
        return -1
    assert v == 0
    return 0


def weights(s):
    return [(x-s)*(x-R)/P.derivative()(x) for x in X]


def ball(lo, hi):
    return arb((lo+hi)/2, (hi-lo)/2)


def phase(s, derivative=False, certify=False):
    z = weights(s)
    total = arb(0)
    active = []
    for j, i in ORDERS:
        e = sign(z[i])+sign(-z[i]-z[j])
        u = (X[i]-X[j])*z[i]
        if certify:
            assert sign(u) and sign(1-u)
        if not e:
            continue
        active.append((j, i))
        assert u < 0 or u > 1
        ratio = abs((1-u)/u).log()
        term = u*(1-u)*ratio
        if derivative:
            du = -(X[i]-X[j])*(X[i]-R)/P.derivative()(X[i])
            term = du*((1-2*u)*ratio-1)
        total -= e*term/P.derivative()(X[j])
    assert active == [(0,1),(2,0),(2,3),(3,1)]
    return total


def isolate():
    lo, hi = Q(69,64), Q(70,64)
    I = ball(lo,hi)
    phase(I, certify=True)
    z = weights(I)
    for size in (1,2,3):
        for S in combinations(range(4),size):
            assert sign(sum(z[i] for i in S))
            if size >= 2:
                # Pure positive invariant at its first power, including triple corners.
                # Combine identical signs analytically before interval evaluation.
                soft = sum((X[i]-X[k])**2*(X[i]-R)*(X[k]-R)
                           / (P.derivative()(X[i])*P.derivative()(X[k]))
                           for i,k in combinations(S,2))
                assert soft
    assert phase(arb(lo)) < 0 < phase(arb(hi))
    # The derivative enclosure on the entire bracket uses rational subdivision.
    bound = []
    for k in range(128):
        a = lo+(hi-lo)*k/128
        b = lo+(hi-lo)*(k+1)/128
        bound.append(phase(ball(a,b), derivative=True))
    assert all(v > arb('0.73') and v < arb('2.83') for v in bound)
    for _ in range(360):
        mid = (lo+hi)/2
        if phase(arb(mid)) < 0:
            lo = mid
        else:
            assert phase(arb(mid)) > 0
            hi = mid
    return lo, hi


def frames(s, t, a, b):
    # Lift Phi=t^b (X-R) exactly with the first positive dotted slope fixed to zero.
    z = weights(s)
    alpha = t**a
    leading = -alpha
    U = Poly([-s,1])*Poly([-R,1])
    phi = t**b*Poly([-R,1])
    B = Poly([1,-alpha])
    gcd, inv, _ = B.xgcd(U)
    assert gcd == 1
    rem = (inv*(phi-alpha*leading*P)) % U
    lin = Poly([0,leading])
    W0 = rem+(lin-lin(X[0])-rem(X[0])/U(X[0]))*U
    assert (B*W0+alpha*leading*P) % U == phi
    pos = [(zi,W0(x)/P.derivative()(x)) for x,zi in zip(X,z)]
    dotted = [(-1,-1-sum(x*d[1] for x,d in zip(X,pos))), (Q(0),Q(1)), *pos]
    angles = [(Q(1),Q(0)),(Q(1),alpha),*((x,Q(1)) for x in X)]
    channels = invariants(angles,dotted)
    for size in (2,3):
        assert all(sum(channels[k] for k in combinations(S,2))
                   for S in combinations(range(6),size))
    assert tree(angles,dotted) == 0
    return angles,dotted


def main():
    ctx.dps = 260
    lo,hi = isolate()
    s = (lo+hi)/2
    root = ball(lo,hi)
    common = prod(weights(root))/prod(x-root for x in X)
    slope = arb.pi()*common*phase(root,derivative=True)
    print("x=(0,1,2,4), inert root -12, two positive and two negative hard weights.")
    print("On [69/64,70/64] four active ordered mirrors have L outside [0,1].")
    print("G(left)<0<G(right), 0.73<G'(s)<2.83 throughout; root =",root.str(19))
    print("Predicted imaginary coefficient of t^(q+h) =",slope.str(18))
    for a,b,h in ((4,2,1),(6,3,2)):
        q=7*a+2*b
        for power in (6,10):
            t = Q(1,10**power)
            angles, dots = frames(s+t**h,t,a,b)
            value = finite_spinor_sum(angles,dots,(0,1))/arb(t)**(q+h)
            relative = abs(value/acb(0,slope)-1)
            assert relative < (arb('0.02') if power==6 else arb('1e-5')), (a,b,h,relative)
            print(f"(a,b,h)=({a},{b},{h}), t=1e-{power}, all 105 boxes / t^{q+h} = {value.str(11)}")
    print("The complete causal sum agrees with the two delayed powers and the oriented slope.")


if __name__ == "__main__":
    main()


==> anc/supplement/reproduction/checks/mhv_transverse_common_zero.py <==
"""Certified simultaneous zero of the complete complex MHV finite part on a regular tree divisor."""

from functools import cache
from itertools import combinations, permutations
from math import prod

from flint import arb, arb_mat, arb_series as Jet, ctx, fmpq as Q

from gravity_forward import cross, finite_spinor_sum
from mhv_delayed_finite import sign

NODES = (0, 10, 14, 15)
DERIV = tuple(prod(x-y for y in NODES if y!=x) for x in NODES)


def absolute(v):
    return sign(v[0])*v


def leading(r,s):
    charges = [(x-r)*(x-s)/d for x,d in zip(NODES,DERIV)]
    real, phase = Jet(0),Jet(0)
    for j,i in permutations(range(4),2):
        e = sign(charges[i][0])+sign((-charges[i]-charges[j])[0])
        u = (NODES[i]-NODES[j])*charges[i]
        assert sign(u[0]) and sign(1-u[0])
        if not e:
            continue
        term = -e*u*(1-u)/DERIV[j]
        a = u/((NODES[i]-s)*(NODES[j]-s))
        real += term*sign(a[0])*(sign(u[0])+sign(1-u[0]))/2
        phase += term*absolute((1-u)/u).log()
    return real,phase


def hard_shape(r,s,delta):
    x=list(NODES)
    z=[(y-r)*(y-s)/d for y,d in zip(x,DERIV)]
    h=[(y-r)/d for y,d in zip(x,DERIV)]
    if delta:
        xl,dl=-1,2
        corr=delta*(1/(r-x[1])-1/(r-xl))/(1/(r-x[0])-1/(r-x[1]))
        for row,fac in ((z,1),(h,dl)):
            row[0]+=corr*fac
            row[1]-=(delta+corr)*fac
        x.append(xl)
        z.append(delta)
        h.append(delta*dl)
    return x,z,h


def spinors(r,s,width,alpha,delta=0):
    x,z,h=hard_shape(r,s,delta)
    base=[d-w*h[0]/z[0] for d,w in zip(h,z)]
    b=[1-alpha*y for y in x]
    coeff=(-alpha-width*sum(d/f for d,f in zip(base,b)))/sum(
        w*(y-x[0])/f for y,w,f in zip(x,z,b))
    dotted=[(width*d+coeff*w*(y-x[0]))/f for y,w,d,f in zip(x,z,base,b)]
    moment=sum(y*w for y,w in zip(x,z))
    dots=[(-moment,-1-sum(y*d for y,d in zip(x,dotted))),(0,1),*zip(z,dotted)]
    angles=[(1,0),(1,alpha),*((y,1) for y in x)]
    # Six-point leading common factor, optionally multiplied by the fixed soft weight.
    common=prod((y-r)/d for y,d in zip(NODES,DERIV))*(delta or 1)
    return angles,dots,common


def spanning_product(weights):
    # Kirchhoff cofactor in an arbitrary coefficient ring, evaluated by small minors.
    size=len(weights)
    if size==1:
        return 1
    minor=[[sum(weights[i]) if i==j else -weights[i][j] for j in range(size-1)]
           for i in range(size-1)]
    @cache
    def det(columns):
        if not columns:
            return 1
        i=size-1-len(columns)
        return sum((-1)**j*minor[i][k]*det(columns[:j]+columns[j+1:])
                   for j,k in enumerate(columns))
    return det(tuple(range(size-1)))


def box_kernel(entries, ratio):
    """Real part and imaginary part divided by pi, with the derivative on the real Feynman sheet."""
    real, phase = Jet(0), Jet(0)
    pi2 = arb.pi()**2
    for ch,sgn in zip(entries,(1,1,-1,-1)):
        if ch is None:
            real -= sgn*pi2/6
            continue
        ch_sign = sign(ch[0])
        assert ch_sign
        l = absolute(ch).log()
        re = -(l*l-(pi2 if ch_sign>0 else 0))/2
        im = l if ch_sign>0 else Jet(0)
        z = ratio*ch
        z0 = z[0]
        lz = absolute(z).log()[0]
        if z0<0:
            lu = (1-z).log()
            val = -pi2/6+z0.polylog(2)+lz*lu[0]
            im += sign(ratio[0])*lu
        else:
            assert z0>0
            val = -(1-z0).polylog(2)
        if (z0-1).contains(0):
            # log(z)/(z-1) is the average of 1/(1+u(z-1)) over the unit interval.
            slope=arb(1).union(1/z0)
        else:
            slope=lz/(z0-1)
        real += sgn*(re+Jet([val,slope*z[1]]))
        phase += sgn*im
    return real,phase


def full(r,s,width,alpha,delta=0):
    angles,dots,common=spinors(r,s,width,alpha,delta)
    nlegs=len(angles)
    def angle(i,j):
        return cross(angles[i],angles[j])
    @cache
    def mass(side):
        return sum((angle(i,j)*cross(dots[i],dots[j]) for i,j in combinations(side,2)),Jet(0))
    @cache
    def half(j,side,k):
        w=[angle(j,i)*angle(i,k) for i in side]
        edges=[[0]*len(side) for _ in side]
        for a,b in combinations(range(len(side)),2):
            i,l=side[a],side[b]
            edges[a][b]=edges[b][a]=w[a]*w[b]*cross(dots[i],dots[l])/angle(i,l)
        return Jet(1)*spanning_product(edges)/prod(w)**2
    real,phase=Jet(0),Jet(0)
    for j,k in combinations(range(nlegs),2):
        rest=tuple(i for i in range(nlegs) if i not in (j,k))
        for size in range(nlegs-3):
            for subset in combinations(rest[1:],size):
                m=(rest[0],*subset)
                n=tuple(i for i in rest if i not in m)
                vals=[mass(tuple(sorted(z))) if len(z)>1 else None for z in ((*m,j),(*m,k),m,n)]
                x,y,p,q=vals
                gram=x*y-(p if p is not None else 0)*(q if q is not None else 0)
                assert sign(gram[0])
                ratio=-angle(j,k)*cross(dots[j],dots[k])/gram
                a,b=box_kernel(vals,ratio)
                w=gram*half(j,m,k)*half(k,n,j)*alpha/(width**(nlegs-4)*common)
                real+=w*a
                phase+=w*b
    return real/(arb.pi()**2),phase


def jacobian(function, point):
    columns=[]
    for i in range(2):
        r,s=[Jet([x,int(i==j)]) for j,x in enumerate(point)]
        f=function(r,s)
        columns.append([a[1] for a in f])
    return arb_mat([[a[0]] for a in f]),arb_mat(columns).transpose()


def certified_root(function,start,iterations,radius):
    point=[arb(v) for v in start]
    for _ in range(iterations):
        f,jac=jacobian(function,point)
        step=jac.solve(f)
        point=[(x-step[i,0]).mid() for i,x in enumerate(point)]
    f,J=jacobian(function,point)
    # Use a point preconditioner and the cube infinity norm.
    inv=J.inv()
    M=arb_mat([[v.mid() for v in row] for row in inv.tolist()])
    box=[x+arb(0,radius) for x in point]
    _,der=jacobian(function,box)
    Jdet=der.det()
    assert sign(Jdet)
    error=M*f
    defect=arb_mat([[1,0],[0,1]])-M*der
    contraction=max(sum(abs(v) for v in row) for row in defect.tolist())
    assert contraction<arb('0.01'),contraction
    assert all(abs(error[i,0])<radius/4 for i in range(2)),error
    return box,Jdet


def assert_reduced_rank(fixed,width,alpha,delta):
    ang,dot,_=spinors(*fixed,width,alpha,delta)
    pos=range(2,len(ang))
    w=[cross(ang[0],ang[i])*cross(ang[1],ang[i]) for i in pos]
    lap=arb_mat(len(w),len(w))
    for a,b in combinations(range(len(w)),2):
        i,j=a+2,b+2
        e=w[a]*w[b]*cross(dot[i],dot[j])/cross(ang[i],ang[j])
        lap[a,a]+=e
        lap[b,b]+=e
        lap[a,b]-=e
        lap[b,a]-=e
    rows=lap.tolist()
    assert any(not arb_mat([[rows[i][j] for j in I] for i in I]).det().contains(0)
               for I in combinations(range(len(w)-1),len(w)-2))


def main():
    ctx.cap=2
    ctx.dps=220
    root,jac=certified_root(leading,('15.7922829012','12.4296050702'),5,arb('1e-65'))
    print("Hard nodes 0,10,14,15. Transverse zero of both leading coefficients:")
    print("r =",root[0].str(18),"s =",root[1].str(18),"normalized determinant =",jac.str(12))
    z=[(x-root[0])*(x-root[1])/v for x,v in zip(NODES,DERIV)]
    assert all(sign(sum(z[i] for i in subset)) for k in (1,2,3) for subset in combinations(range(4),k))
    slopes=[1/(x-root[1]) for x in NODES]
    for j in range(4):
        other=[i for i in range(4) if i!=j]
        assert sign(sum(NODES[i]*z[i]*(slopes[j]-slopes[i]) for i in range(4)))
        for size in (1,2):
            for side in combinations(other,size):
                assert sign(sum((NODES[i]-NODES[j])*z[i] for i in side))
                assert sign(sum(z[i]*(slopes[j]-slopes[i]) for i in side))
        for k in other:
            rest=[i for i in other if i!=k]
            for size in (1,2):
                for side in combinations(rest,size):
                    assert sign(sum((NODES[j]-NODES[i])*z[i]*(slopes[k]-slopes[i]) for i in side))
    for k in (2,3):
        for S in combinations(range(4),k):
            pure=sum((NODES[i]-NODES[j])**2*(NODES[i]-root[0])*(NODES[j]-root[0])
                     /(DERIV[i]*DERIV[j]) for i,j in combinations(S,2))
            assert sign(pure)
    for delta,power in ((Q(0),8),(Q(1,10**5),10)):
        width=Q(1,10**power)
        alpha=width**2
        f=lambda r,s:full(r,s,width,alpha,delta)
        fixed,det=certified_root(f,[v.mid() for v in root],7,arb('1e-65'))
        nlegs=7 if delta else 6
        print(f"Full {315 if delta else 105} causal boxes at W=1e-{power}, alpha=W^2, soft weight {delta}:")
        print("r =",fixed[0].str(18),"s =",fixed[1].str(18),"normalized determinant =",det.str(12))
        r,s=[v.mid() for v in fixed]
        angles,dots,c=spinors(r,s,width,alpha,delta)
        # Independent complete finite coefficient in the original undifferentiated evaluator.
        a=finite_spinor_sum(angles,dots,(0,1))/(alpha**7*width**(nlegs-4)*c)
        assert abs(a)<arb('1e-63'),a
        assert_reduced_rank(fixed,width,alpha,delta)
    print("All three boxes are contractive. Each finite root has reduced Hodges corank one, with every physical channel and every box Gram nonzero.")


if __name__=='__main__':
    main()


==> anc/supplement/reproduction/checks/physical_five_point.py <==
"""Exact absorptive part of the 30 scalar boxes at the two-beam five-point example."""

from collections import Counter
from fractions import Fraction as Q
from itertools import combinations
from math import prod


def bracket(spinors, i, j):
    a, b = spinors[i]
    c, d = spinors[j]
    return a * d - b * c


def add_log(terms, weight, argument):
    """Collect weight * log(argument) in the basis of prime logarithms."""
    assert argument > 0
    for number, sign in ((argument.numerator, 1), (argument.denominator, -1)):
        prime = 2
        while prime * prime <= number:
            while number % prime == 0:
                terms[prime] += sign * weight
                number //= prime
            prime += 1
        if number > 1:
            terms[number] += sign * weight


def main():
    angles = [(Q(1), Q(0)), (Q(0), Q(1)), (Q(2, 3), Q(-2, 3)),
              (Q(2, 3), Q(1, 3)), (Q(1, 3), Q(2, 3))]
    squares = [tuple(-v for v in a) if i < 2 else a for i, a in enumerate(angles)]
    labels = tuple(range(5))
    assert all(sum(angles[i][r] * squares[i][s] for i in labels) == 0
               for r in range(2) for s in range(2))

    def angle(i, j):
        return bracket(angles, i, j)

    def mass(side):
        return sum((angle(i, j) * bracket(squares, i, j)
                    for i, j in combinations(side, 2)), Q(0))

    pairs = Counter(mass(pair) for pair in combinations(labels, 2))
    assert pairs == {Q(1): 1, Q(4, 9): 2, Q(1, 9): 1, Q(-4, 9): 4, Q(-1, 9): 2}
    w = [angle(0, i) * angle(i, 1) for i in labels[2:]]
    assert prod(w) and sum(w) == 0  # the three-tree numerator

    box_count = 0
    log_squared, dilogs = Counter(), Counter()
    for b, c in combinations(labels, 2):
        remaining = [i for i in labels if i not in (b, c)]
        for k in remaining:
            i, j = [i for i in remaining if i != k]
            channels = (mass((b, k)), mass((c, k)), Q(0), mass((i, j)))
            gram = channels[0] * channels[1]
            assert gram
            u = -mass((b, c)) / gram
            assert u < 0
            # The singleton and the two-vertex half-soft tree, before any channel sum.
            singleton = 1 / (angle(b, k) * angle(k, c))**2
            pair_tree = bracket(squares, i, j) / (
                angle(i, j) * angle(c, i) * angle(i, b) * angle(c, j) * angle(j, b)
            )
            weight = angle(0, 1)**8 * gram * singleton * pair_tree
            for invariant, sign in zip(channels, (1, 1, -1, -1)):
                if invariant > 0:
                    add_log(log_squared, sign * weight, invariant)
                    add_log(dilogs, -sign * weight, 1 - u * invariant)
            box_count += 1

    assert box_count == 30
    assert not any(log_squared.values())
    assert {p: c for p, c in dilogs.items() if c} == {2: -81}
    print("Conservation exact; all 10 pair channels nonzero; s_in=1; tree=0.")
    print("30 original boxes, no Gram zeros. Im(F1_phys)/pi = -81 log(2).")
    print("Squared-log contribution vanishes and all other prime-log coefficients are zero.")


if __name__ == "__main__":
    main()


==> anc/supplement/reproduction/checks/right_arc_enclosures.py <==
"""Integer outward rounding for the uniform-path certificate in Appendix A."""
from collections import Counter
from fractions import Fraction
from functools import cache
from itertools import pairwise


SCALE = 10**24
XI = Fraction(85, 36)
LEFT_TAIL = Fraction(252, 85)


@cache
def scaled_interval(length, *, left):
    denominator = (4 if left else 3) * (length - 1)
    grid = [Fraction(length - 1 + j, denominator) for j in range(length)]
    if left:
        slopes = [1, *(1 / (1 - a * b) for a, b in pairwise(grid)), 0]
        nodes = [r + 1 / r for r in grid]
    else:
        slopes = [0, *(a * b / (1 + a * b) for a, b in pairwise(grid)), 1]
        nodes = [1 / r - r for r in grid]
    lower = upper = 0
    for (before, after), node in zip(pairwise(slopes), nodes, strict=True):
        scaled = SCALE * (before - after) / (XI - node)
        lower += scaled.numerator // scaled.denominator
        upper -= (-scaled.numerator) // scaled.denominator
    return lower, upper


def main():
    stopping = Counter()
    for right_length in range(2, 1025):
        right_min, right_max = scaled_interval(right_length, left=False)
        for left_length in range(2, 8):
            left_min, left_max = scaled_interval(left_length, left=True)
            lower, upper = left_min + right_min, left_max + right_max
            assert lower > 0 or upper < 0
            tolerance = 2 * SCALE * LEFT_TAIL / (left_length - 1)
            if lower > tolerance or upper < -tolerance:
                stopping[left_length] += 1
                break
        else:
            raise ArithmeticError(f"uncertified tail for right arc {right_length}")
    assert sum(stopping.values()) == 1023
    print(f"Certified right arcs: {sum(stopping.values())}.")
    print(f"Stopping left lengths (length, count): {sorted(stopping.items())}")


if __name__ == "__main__":
    main()


==> anc/supplement/reproduction/checks/tree_two_sided.py <==
"""Full color-ordered tree currents and KLT on the simultaneous two-spinor locus.

Evaluate rational kinematics at t=p in a p-adic residue ring. Each current
carries the maximal possible propagator pole per cubic tree, so divisions
by small channels consume only the guard digit on the input momenta.
"""

from collections import Counter
from fractions import Fraction
from functools import cache
from itertools import combinations, permutations
from math import factorial, prod
from random import Random


def cross(a, b):
    return a[0] * b[1] - a[1] * b[0]


def inner(a, b):
    return a[0] * b[3] + a[3] * b[0] - a[1] * b[2] - a[2] * b[1]


def spinors(n, h, t, mod, seed):
    rng = Random(seed)
    a, b, c, d = ([rng.randrange(1, 1000) for _ in range(n)] for _ in range(4))
    fixed = [i for i in range(n) if i not in (0, h)]

    def solve(x, y, v):
        X = -sum(x[i] * v[i] for i in fixed)
        Y = -sum(y[i] * v[i] for i in fixed)
        det = pow(x[0] * y[h] - x[h] * y[0], -1, mod)
        v[0] = (X * y[h] - Y * x[h]) * det % mod
        v[h] = (x[0] * Y - y[0] * X) * det % mod

    solve(a, [b[i] * (t if i < h else 1) for i in range(n)], c)
    solve([a[i] * (1 if i < h else t) for i in range(n)], b, d)
    primed = [
        ((a[i], b[i]), (t * c[i], d[i])) if i < h else ((t * a[i], b[i]), (c[i], d[i]))
        for i in range(n)
    ]
    original = [
        ((a[i], t * b[i]), (c[i], d[i])) if i < h else ((a[i], b[i]), (c[i], t * d[i]))
        for i in range(n)
    ]
    return primed, original


def currents(point, h, p, mod, refs, max_pole_order=1):
    """Clear one propagator per cubic edge using the prescribed bound on its p-adic order."""
    n = len(point)
    scale = p**max_pole_order
    momenta = []
    waves = []
    for i, (a, b) in enumerate(point):
        momenta.append(tuple(x * y % (mod * scale) for x in a for y in b))
        u, v = (a, refs[1]) if i < h else (refs[0], b)
        den = cross(b, refs[1]) if i < h else cross(refs[0], a)
        inv = pow(den, -1, mod)
        waves.append(tuple(x * y * inv % mod for x in u for y in v))
    assert all(sum(v[j] for v in momenta) % (mod * scale) == 0 for j in range(4))

    @cache
    def block(order):
        if len(order) == 1:
            return momenta[order[0]], waves[order[0]]
        mom = tuple(sum(momenta[i][j] for i in order) % (mod * scale) for j in range(4))
        num = [0] * 4
        for j in range(1, len(order)):
            lp, left = block(order[:j])
            rp, right = block(order[j:])
            w = inner(left, right)
            wl, wr = -2 * inner(lp, right), 2 * inner(rp, left)
            for k in range(4):
                num[k] += w * (lp[k] - rp[k]) + wl * left[k] + wr * right[k]
            for end in range(j + 1, len(order)):
                _, mid = block(order[j:end])
                _, last = block(order[end:])
                x, y, z = -inner(mid, last), 2 * inner(left, last), -inner(left, mid)
                for k in range(4):
                    num[k] += scale * (x * left[k] + y * mid[k] + z * last[k])
        if len(order) == n - 1:
            assert inner(mom, mom) % (mod * scale) == 0
            return mom, tuple(v % mod for v in num)
        mass = inner(mom, mom) % (mod * scale)
        divisor = 1
        if p > 1:
            while divisor < scale and mass % (divisor * p) == 0:
                divisor *= p
        factor = (scale // divisor) * pow(mass // divisor, -1, mod)
        return mom, tuple(v * factor % mod for v in num)

    def tree(order):
        _, w = block(order[:-1])
        return inner(w, waves[order[-1]]) * pow(2, -1, mod) % mod

    return tree


def power(x, p):
    if x == 0:
        raise ValueError("Increase precision or change the evaluation prime.")
    k = 0
    while x % p == 0:
        k += 1
        x //= p
    return k


def run_coefficient(order, h, pt, p):
    runs = []
    for i in order:
        if not runs or (runs[-1][0] < h) != (i < h):
            runs.append([])
        runs[-1].append(i)
    if (runs[0][0] < h) == (runs[-1][0] < h):
        runs[0] = runs.pop() + runs[0]
    merged = []
    factor = 1
    for run in runs:
        neg = run[0] < h
        aligned = 1 if neg else 0
        b = [pt[i][aligned][1] % p for i in run]
        factor = factor * b[0] * b[-1] % p
        for i, j in zip(run, run[1:]):
            factor = factor * (cross(pt[i][aligned], pt[j][aligned]) // p) % p
        spin = tuple(
            sum(z * pt[i][1 - aligned][j] for z, i in zip(b, run)) % p for j in range(2)
        )
        merged.append((spin, (0, 1)) if neg else ((0, 1), spin))
    sign = (-1) ** (h - len(runs) // 2)
    if len(runs) == 2:
        groups = [
            tuple(
                sum(pt[i][0][x] * pt[i][1][y] for i in run)
                for x in range(2)
                for y in range(2)
            )
            for run in runs
        ]
        first = groups[0]
        mass_slope = (first[0] * first[3] - first[1] * first[2]) // p
        return sign * mass_slope * groups[0][3] * groups[1][3] * pow(factor, -1, p) % p
    negative = [i for i, run in enumerate(runs) if run[0] < h]
    inds = negative + [i for i in range(len(runs)) if i not in negative]
    core = currents([merged[i] for i in inds], len(negative), 1, p, ((2, 3), (5, 7)))
    return (
        sign
        * core(tuple(inds.index(i) for i in range(len(inds))))
        * pow(factor, -1, p)
        % p
    )


def determinant(rows, p):
    matrix = [row[:] for row in rows]
    det = 1
    for col in range(len(matrix)):
        pivot = next((i for i in range(col, len(matrix)) if matrix[i][col] % p), None)
        if pivot is None:
            return 0
        if pivot != col:
            matrix[col], matrix[pivot] = matrix[pivot], matrix[col]
            det = -det
        diagonal = matrix[col][col] % p
        det = det * diagonal % p
        inverse = pow(diagonal, -1, p)
        for row in range(col + 1, len(matrix)):
            factor = matrix[row][col] * inverse % p
            for k in range(col + 1, len(matrix)):
                matrix[row][k] = (matrix[row][k] - factor * matrix[col][k]) % p
    return det


def forest(pt, h, p):
    """Weighted matrix-tree cofactor on each sign class, with the mixed prefactor."""
    out = 1
    for inds, aligned in ((range(h), 1), (range(h, len(pt)), 0)):
        b = [pt[i][aligned][1] % p for i in inds]
        v = [pt[i][aligned][0] // p * pow(q, -1, p) % p for i, q in zip(inds, b)]
        w = [tuple(a * q % p for a in pt[i][1 - aligned]) for i, q in zip(inds, b)]
        L = [[0] * len(b) for _ in b]
        for i, j in combinations(range(len(b)), 2):
            f = cross(w[i], w[j]) * pow((v[i] - v[j]) % p, -1, p) % p
            L[i][i] += f
            L[j][j] += f
            L[i][j] -= f
            L[j][i] -= f
        out = (
            out * determinant([row[:-1] for row in L[:-1]], p) * pow(prod(b), -4, p) % p
        )
        if aligned == 1:
            c = sum(wi[1] for wi in w)
            s = c * sum(x[0] * a for x, a in zip(w, v))
            out = out * s * c**4 % p
    return out


def klt_sum(point, tree, mod):
    """KLT sum with a factor t^(n-3) already included in each gauge tree."""
    n = len(point)
    mass = [[cross(a, c) * cross(b, d) % mod for c, d in point] for a, b in point]
    perms = list(permutations(range(1, n - 2)))

    def before(word):
        masks = [0] * n
        seen = 0
        for i in word:
            masks[i] = seen
            seen |= 1 << i
        return masks

    left = [(before(w), tree((0,) + w + (n - 2, n - 1))) for w in perms]
    right = [(before(w), tree((0,) + w + (n - 1, n - 2))) for w in perms]
    legs = range(1, n - 2)
    weights = {
        i: [
            mass[0][i] + sum(mass[j][i] for j in legs if mask >> j & 1)
            for mask in range(1 << (n - 2))
        ]
        for i in legs
    }
    total = 0
    for old, ax in left:
        for new, ay in right:
            kernel = prod(weights[i][old[i] & new[i]] for i in legs)
            total = (total - kernel * ax * ay) % mod
    return total


def verify(n, h, p, seed):
    mod = p ** (2 * n + 2)
    point, original = spinors(n, h, p, mod * p, seed)
    amps = currents(point, h, p, mod, ((2, 3), (5, 7)))
    forward = currents(original, h, p, mod, ((11, 13), (17, 19)))
    counts = Counter()
    for sites in combinations(range(n), h):
        positions = set(sites)
        neg, pos = iter(range(h)), iter(range(h, n))
        order = tuple(next(neg) if i in positions else next(pos) for i in range(n))
        runs = sum((i - 1) % n not in positions for i in sites)
        exponent = max(3, 2 * runs)
        result = amps(order)
        assert power(result, p) == exponent - 3, (n, h, order, exponent)
        assert forward(order) == p**n * result % mod
        assert (
            result // p ** (exponent - 3) % p
            == run_coefficient(order, h, point, p)
            != 0
        )
        counts[exponent] += 1
    if n <= 9:
        total = klt_sum(point, amps, mod)
        assert power(total, p) == n - 3
        assert total // p ** (n - 3) % p == forest(point, h, p) != 0
    return counts


def check_simple_zero(prime):
    """Six-particle NMHV example with a specified real root on the negative class."""
    u = (0, 1, 2)
    v = (-2, 1, 4)

    def interpolate(nodes, first, second):
        pairs = []
        for i, a in enumerate(nodes):
            denom = prod(a - b for j, b in enumerate(nodes) if i != j)
            pairs.append((Fraction(first(a), denom), Fraction(second(a), denom)))
        return tuple(map(list, zip(*pairs)))

    def example(t, delta, mod):
        x, y = interpolate(u, lambda a: a - 3, lambda a: (a - 3) * (a - 4) + delta)
        z, w = interpolate(v, lambda a: 2 - a, lambda a: 3 - a * a)
        # Recoil only in x and z, preserving exactly the four conservation equations.
        dz = -t * sum(b * c for b, c in zip(u, y))
        z[0] += dz
        dx = -t * sum(a * b for a, b in zip(v, w))
        second = (-v[0] * dz - u[0] * dx) / (u[1] - u[0])
        x[0] += dx - second
        x[1] += second

        def residue(a):
            return a.numerator * pow(a.denominator, -1, mod) % mod

        return [((residue(a), residue(b)), (t * c, 1)) for a, b, c in zip(x, y, u)] + [
            ((t * c, 1), (residue(a), residue(b))) for a, b, c in zip(z, w, v)
        ]

    mod = prime**10

    def full(delta):
        pt = example(prime, delta, mod * prime)
        amp = currents(pt, 3, prime, mod, ((2, 3), (5, 7)))
        return klt_sum(pt, amp, mod)

    f0, f1, fm = map(full, (0, 1, -1))
    assert power(f0, prime) > 3
    derivative = (f1 // prime**3) % prime
    assert derivative and (fm // prime**3) % prime == (-derivative) % prime
    assert forest(example(prime, 1, mod * prime), 3, prime) == derivative
    assert forest(example(prime, 0, mod * prime), 3, prime) == 0
    for target in (1, 2, 3):
        # Lift delta=0 one digit at a time so the normalized KLT sum equals t^target.
        delta = 0
        goal = prime**target
        for degree in range(1, target + 1):
            normalized = full(delta) // prime**3
            difference = (goal - normalized) % (prime ** (degree + 1))
            assert difference % prime**degree == 0
            digit = (difference // prime**degree) * pow(derivative, -1, prime) % prime
            delta += digit * prime**degree
        result = full(delta) // prime**3
        assert result % prime ** (target + 1) == goal
    print(
        "Six-point NMHV: one simple zero of the two-cofactor coefficient; complete KLT verifies three lifted first powers 10, 11, 12 in residue rings."
    )


if __name__ == "__main__":
    prime = 1000003
    for n in range(4, 11):
        profile = Counter()
        for h in range(2, n - 1):
            profile.update(verify(n, h, prime, 211 * n + h))
        print(
            f"n={n}: all {sum(profile.values())} ordered gluon words and their run coefficients, powers {dict(sorted(profile.items()))}."
        )
        if n <= 9:
            print(
                f"  Full KLT and both tree cofactors: all {n - 3} helicity sectors have order {n + 3}; {factorial(n - 3) ** 2} products per sector."
            )
    check_simple_zero(prime)


==> anc/supplement/reproduction/logs/exceptional_positive.txt <==
comparison: positive first terms (lexicographic ordered minors) = 1 tau, 6, 6, 12, 12, 18, 12, 12, 18, 3 tau, 6, 6, 12, 6, 6
treezero: positive first terms (lexicographic ordered minors) = 1 tau, 6, 6, 12, 12, 18, 12, 12, 18, 3 tau, 6, 6, 12, 6, 6
lift2: positive first terms (lexicographic ordered minors) = 1 tau, 6, 6, 12, 12, 18, 12, 12, 18, 3 tau, 6, 6, 12, 6, 6
Cyclic order of spinors = (negative 1, x=1, x=2, negative a, x=3, x=4).
Column signs = (+,-,-,-,+,+); dotted second coordinate reflected.
Column signs are little-group changes, the helicity factors are (+/-1)^(+/-4)=1.
At six points the reflection preserves all rational box weights, negates s and u, and conjugates the dilogarithms on the Feynman sheet.
Squared-logarithm sum vanishes through power nine as T0=0. Im B/pi after reflection = -576 log(2) - 2592 log(3) + 1800 log(5).
n=6 integer permanent tree-zero: all 1 splits, 13 positive constant and 2 positive linear four-brackets, each agrees with closed formula.
n=7 integer permanent tree-zero: all 2 splits, 58 positive constant and 12 positive linear four-brackets, each agrees with closed formula.
n=8 integer permanent tree-zero: all 3 splits, 168 positive constant and 42 positive linear four-brackets, each agrees with closed formula.
n=9 integer permanent tree-zero: all 4 splits, 392 positive constant and 112 positive linear four-brackets, each agrees with closed formula.
n=10 integer permanent tree-zero: all 5 splits, 798 positive constant and 252 positive linear four-brackets, each agrees with closed formula.
n=11 integer permanent tree-zero: all 6 splits, 1476 positive constant and 504 positive linear four-brackets, each agrees with closed formula.
n=12 integer permanent tree-zero: all 7 splits, 2541 positive constant and 924 positive linear four-brackets, each agrees with closed formula.
n=13 integer permanent tree-zero: all 8 splits, 4136 positive constant and 1584 positive linear four-brackets, each agrees with closed formula.
n=14 integer permanent tree-zero: all 9 splits, 6435 positive constant and 2574 positive linear four-brackets, each agrees with closed formula.
n=15 integer permanent tree-zero: all 10 splits, 9646 positive constant and 4004 positive linear four-brackets, each agrees with closed formula.


==> anc/supplement/reproduction/logs/gravity_alln_check.txt <==
n=6 m=2 two_planes, boxes=105, power=9: T=-176128/277950234375, sum_abs_s=32/11, R=-5636096/3057452578125, log^2=real_log=0
n=6 m=2 exponential, boxes=105, power=9: T=1857963429/471295, sum_abs_s=16/7, R=4246773552/471295, log^2=real_log=0
n=7 m=2 exponential, boxes=315, power=10: T=3583398861/498560, sum_abs_s=16/7, R=511914123/31160, log^2=real_log=0
n=8 m=3 exponential, boxes=868, power=11: T=-64422079656768512/968233203795, sum_abs_s=32/13, R=-2061506549016592384/12587031649335, log^2=real_log=0
n=8 m=2 exponential, boxes=868, power=11: T=1043999705558227705082778087/133069377828377323520000, sum_abs_s=16/7, R=149142815079746815011825441/8316836114273582720000, log^2=real_log=0
n=9 m=3 exponential, boxes=2268, power=12: T=-1710207487574383468177803803976/23531163913963443523053125, sum_abs_s=32/13, R=-54726639602380270981689721727232/305905130881524765799690625, log^2=real_log=0
n=10 m=4 exponential, boxes=5715, power=13: T=13975102414342120456649457763280148789/28979645771440458009209628125000, sum_abs_s=48/19, R=83850614486052722739896746579680892734/68826658707171087771872866796875, log^2=real_log=0
Uniform exponential paths: tree cofactors nonzero, channel norm 16(m-1)/(6m-5), three active nodes and gcd(DQ,DZ)=1 for all 153 splits with 6 <= n <= 22.
Unrestricted transverse paths, n=6: common endpoint, single-center T=108, rank-one T=0.
Unrestricted transverse paths, n=10: common endpoint, single-center T=843308032/45, rank-one T=0.
Unrestricted transverse paths, n=16: common endpoint, single-center T=4192181336376862174653853/68428800, rank-one T=0.
10-point direct Feynman evaluations at tau=1e-16 and 1e-24: relative complex slope error [1.692081020e-14 +/- 3.08e-24].


==> anc/supplement/reproduction/logs/gravity_causal_channels.txt <==
Distinct channel forms with regular real sign witnesses at n=6,...,11: [14, 30, 62, 126, 254, 510]
n=6, mixed pair invariants=(3, 5, -7, -1), 2*s_{1+J}=16, T0=64021/360, 105 complete causal boxes, relative slope error [3.717e-11 +/- 3.03e-16].
n=7, mixed pair invariants=(4, -3, 9, -2, -8), 2*s_{1+J}=26, T0=465957963/22400, 315 complete causal boxes, relative slope error [1.356e-10 +/- 2.99e-14].


==> anc/supplement/reproduction/logs/gravity_finite_numeric.txt <==
n=6 m=2 family=two_planes tau=1e-8 finite/tau^9 = [-1.33303080296981483157036e-5 +/- 4.40e-29] + [0.000118843448037478729168860 +/- 4.81e-28]j
n=6 m=2 family=two_planes tau=1e-16 finite/tau^9 = [-1.33303099836718691028656e-5 +/- 1.45e-29] + [0.000225521301519943075724129 +/- 3.82e-28]j
n=6 m=2 family=two_planes tau=1e-24 finite/tau^9 = [-1.33303099836718874156780e-5 +/- 2.38e-29] + [0.000332199138313552195493677 +/- 3.38e-28]j
complex logarithmic slope: relative error [2.9918468e-15 +/- 1.07e-24]
n=6 m=2 family=exponential tau=1e-8 finite/tau^9 = [59544.5423851272700899861 +/- 3.59e-20] + [-559171.583855053860898220 +/- 1.37e-19]j
n=6 m=2 family=exponential tau=1e-16 finite/tau^9 = [59544.5327166824590961404 +/- 4.02e-20] + [-1080632.48309689822639800 +/- 1.45e-18]j
n=6 m=2 family=exponential tau=1e-24 finite/tau^9 = [59544.5327166823588613425 +/- 4.42e-20] + [-1602093.46738089461542674 +/- 3.00e-18]j
complex logarithmic slope: relative error [3.1513686e-15 +/- 4.21e-23]
n=7 m=2 family=exponential tau=1e-8 finite/tau^10 = [113144.249826937920214336 +/- 1.29e-19] + [-1028993.44251168364762450 +/- 4.79e-18]j
n=7 m=2 family=exponential tau=1e-16 finite/tau^10 = [113144.241944807345068031 +/- 1.25e-20] + [-1979719.02964681891274066 +/- 3.49e-18]j
n=7 m=2 family=exponential tau=1e-24 finite/tau^10 = [113144.241944807263085015 +/- 3.06e-19] + [-2930444.67880027931974953 +/- 3.10e-18]j
complex logarithmic slope: relative error [1.2710158e-15 +/- 4.98e-23]
n=8 m=3 family=exponential tau=1e-8 finite/tau^11 = [-1043589.31484112436609966 +/- 4.76e-18] + [10372646.9564267311790823 +/- 4.53e-17]j
n=8 m=3 family=exponential tau=1e-16 finite/tau^11 = [-1043589.02231535546550193 +/- 2.89e-18] + [19850649.0493460830507580 +/- 2.03e-17]j
n=8 m=3 family=exponential tau=1e-24 finite/tau^11 = [-1043589.02231535249274237 +/- 4.10e-18] + [29328654.2571308041554162 +/- 8.45e-18]j
complex logarithmic slope: relative error [6.2888095e-15 +/- 1.84e-23]
n=8 m=2 family=exponential tau=1e-8 finite/tau^11 = [124146.450046421049478207 +/- 2.04e-19] + [-1129778.74972575537664438 +/- 2.97e-18]j
n=8 m=2 family=exponential tau=1e-16 finite/tau^11 = [124146.440409883802112708 +/- 8.37e-20] + [-2167545.40157359031751237 +/- 7.24e-19]j
n=8 m=2 family=exponential tau=1e-24 finite/tau^11 = [124146.440409883703729215 +/- 2.03e-19] + [-3205312.12548058379075185 +/- 3.04e-18]j
complex logarithmic slope: relative error [1.3443223e-15 +/- 5.44e-24]
n=9 m=3 family=exponential tau=1e-8 finite/tau^12 = [-1142264.79104894392772614 +/- 1.27e-18] + [11385914.5112832208896984 +/- 1.95e-17]j
n=9 m=3 family=exponential tau=1e-16 finite/tau^12 = [-1142264.44356002473446412 +/- 6.60e-19] + [21738943.1647787802325036 +/- 6.85e-18]j
n=9 m=3 family=exponential tau=1e-24 finite/tau^12 = [-1142264.44356002122158793 +/- 1.83e-18] + [32091975.4623088758233579 +/- 1.70e-17]j
complex logarithmic slope: relative error [6.7217801e-15 +/- 3.04e-23]


==> anc/supplement/reproduction/logs/gravity_hard_soft_spheres.txt <==
n=6: logarithmic Cauchy projection against direct timelike trees passed.
  s=1, relative right pole: -0.00003923654 -0.00003886596 i
  s=1, shifted left pole: 0.00020517006 +0.00002894302 i
  s=1, soft cross sum: -0.00016593352 +0.00000992294 i
  Full raw two-body sphere against the soft angular formula: both relative errors <4e-4.
n=7: logarithmic Cauchy projection against direct timelike trees passed.
n=9: logarithmic Cauchy projection against direct timelike trees passed.
two_planes: [pi^2 t^9] = -142556004352/20347346907421875; [i*pi*t^10 log(t)] = 365755891712/621724488837890625.
exponential: [pi^2 t^9] = 2969372952/471295; [i*pi*t^10 log(t)] = -29097538925/1508144.


==> anc/supplement/reproduction/logs/gravity_hard_sphere_four_loop_side.txt <==
Both paths at two hard angles: six original four-point boxes give F4/T4 = 2s K, relative ball error < 1e-90.
Timelike s=1 scale difference agrees with D_L + 2*pi^2*T/3 - 2i*pi*B_sph, relative error 2.28e-11.
Full timelike s=1 sphere: subtracted finite period 0.00117248618049+0.00304568155116j; independent raw spanning-tree azimuthal cubature relative error 7.42e-05.
two_planes: [i*pi*t^10 log(t)^2] = -2067062063104/1865173466513671875 = 4 k^2 S_c. Three full finite-opening contours recover the head with relative second-difference error 2.9e-13.
  Two full scales, log(mu^2)=0,1: [i*pi*t^10 log(t)]pole = 2067062063104/1865173466513671875 = -4 k^2 S_c, relative slope error 5.21e-14.
  After the leading log: full normalized pole constant -1.0937902132e-05+4.2039201233e-06j; relative integral error 7.24e-13.
exponential: [i*pi*t^10 log(t)^2] = 26270702367/7540720 = 4 k^2 S_c. Three full finite-opening contours recover the head with relative second-difference error 2.03e-13.
  Two full scales, log(mu^2)=0,1: [i*pi*t^10 log(t)]pole = -26270702367/7540720 = -4 k^2 S_c, relative slope error 5.48e-13.
  After the leading log: full normalized pole constant 11532.654065+13187.956644j; relative integral error 1.44e-12.
Conserving real split test: U_2 opens at t^2 and G_35 at t^3. Both complete angular moments recover opposite heads ±23221753914277888/21 times i*pi, relative errors 9.9e-06, 9.4e-07.
  The merged-log constant also holds at these two degeneracies, relative error 2.1e-08.


==> anc/supplement/reproduction/logs/gravity_two_recoils.txt <==
n=6: degree 2 angular numerator with 2 simple real hard roots. Two normalized rows each share 4 momenta on 6 distinct lifts.
  Both outer roots: raw trees at power 11, full causal boxes at 9, and nonzero real two-loop response from the energy identity.
n=7: degree 3 angular numerator with 3 simple real hard roots. Two normalized rows each share 5 momenta on 9 distinct lifts.
  Both outer roots: raw trees at power 12, full causal boxes at 10, and nonzero real two-loop response from the energy identity.
n=8: degree 4 angular numerator with 4 simple real hard roots. Two normalized rows each share 6 momenta on 12 distinct lifts.
  Both outer roots: raw trees at power 13, full causal boxes at 11, and nonzero real two-loop response from the energy identity.
n=9: degree 5 angular numerator with 5 simple real hard roots. Two normalized rows each share 7 momenta on 15 distinct lifts.
n=10: degree 6 angular numerator with 6 simple real hard roots. Two normalized rows each share 8 momenta on 18 distinct lifts.


==> anc/supplement/reproduction/logs/gravity_uniform_central_residue.txt <==
(m,k)=(2,2): exact spinor sum has sign -1; deleted tree cofactor nonzero.
(m,k)=(3,11): exact spinor sum has sign -1; deleted tree cofactor nonzero.
(m,k)=(4,12): exact spinor sum has sign -1; deleted tree cofactor nonzero.
(m,k)=(2,21): exact spinor sum has sign -1; deleted tree cofactor nonzero.
(m,k)=(4,42): exact spinor sum has sign -1; deleted tree cofactor nonzero.
(m,k)=(3,32): exact spinor sum has sign -1; deleted tree cofactor nonzero.
Arb enclosure: every m>=2, every 2<=k<=1024 has nonzero central residue; largest explicit left mesh 7. Both diagnostic signs occur.
Six independent Y-grid sums recover the signed cotangent and finite part from the regular integral.


==> anc/supplement/reproduction/logs/hodges_lorentzian_seven_lens.txt <==
Degree-four binary interpolants have exactly one common root, at infinity.
Seven regular lens images (0,-3*omega^j,8*omega^j); q=(-165,64^3,-9^3).
Six independent real rows among Re/Im z^k/Q, k=0..4: (0, 2, 3, 4, 5, 6)
315 boxes on the ordinary real Feynman branch, all required masses and Grams nonzero.
Complete helicity-stripped F at the orbit: [+/- 3.82e-77] + [+/- 3.81e-77]j
Translation eta=1, dF/dt: [2145123931115.6806173 +/- 4.45e-8] + [-12344898347353.332515 +/- 3.12e-7]j
Rotation eta=omega^2, dF/dt: [9618433610386.6788203 +/- 2.74e-8] + [8030180992288.7859176 +/- 2.42e-8]j
Oriented real Jacobian determinant in these two directions: [1.3596431859873919617e+26 +/- 1.01e+5]
Independent displaced scalar kernels at t=+/-1e-8, relative derivative error: [5.3925158e-17 +/- 1.81e-25]


==> anc/supplement/reproduction/logs/hodges_strict_sign.txt <==
Two nested soft widths retain the five-point reduced integral and give unit leading logarithmic slope at four hard points.
n=5: all 30 boxes (0 continuous Gram zeros); prime-log coefficients agree with both sums, fixed-energy bound holds.
n=6: all 105 boxes (1 continuous Gram zeros); prime-log coefficients agree with both sums, fixed-energy bound holds.
n=7: all 315 boxes (4 continuous Gram zeros); prime-log coefficients agree with both sums, fixed-energy bound holds.
n=8: all 868 boxes (4 continuous Gram zeros); prime-log coefficients agree with both sums, fixed-energy bound holds.
n=9: all 2268 boxes (8 continuous Gram zeros); prime-log coefficients agree with both sums, fixed-energy bound holds.
n=10: all 5715 boxes (11 continuous Gram zeros); prime-log coefficients agree with both sums, fixed-energy bound holds.
Two distinct five-point rapidity configurations at exactly the same incoming energy and transverse momenta give identical absorptive parts.


==> anc/supplement/reproduction/logs/hodges_symmetry.txt <==
n=7, r=1, 56 regular physical partitions, 315 boxes, 0 zero Grams, 63 Feynman kernels.
Each kernel has exactly zero total rational-cyclotomic coefficient.
Distinct size-2 invariants: [-36, -28, -4, 12, 36, 48]
Distinct size-3 invariants: [-44, -28, -24, -20, -8, -4, 16, 36, 84, 144]


==> anc/supplement/reproduction/logs/hodges_two_incoming.txt <==
Two incoming beams 0, infinity. All outgoing weights positive. Gaussian-rational Taylor jets.
Unit cofactor on the nonplanar square z=1,-1,i,-i, where sum(q*z^2)=0.
n=5, planar reduced corank 1; h=1: 1..1, h=2: 2..2, every integer certified.
n=6, planar reduced corank 2; h=1: 2..3, h=2: 4..6, every integer certified.
n=7, planar reduced corank 3; h=1: 3..5, h=2: 6..10, every integer certified.
n=8, planar reduced corank 4; h=1: 4..7, h=2: 8..14, every integer certified.
n=9, planar reduced corank 5; h=1: 5..9, h=2: 10..18, every integer certified.
n=10, planar reduced corank 6; h=1: 6..11, h=2: 12..22, every integer certified.
n=11, planar reduced corank 7; h=1: 7..13, h=2: 14..26, every integer certified.
n=12, planar reduced corank 8; h=1: 8..15, h=2: 16..30, every integer certified.
n=13, planar reduced corank 9; h=1: 9..17, h=2: 18..34, every integer certified.
n=14, planar reduced corank 10; h=1: 10..19, h=2: 20..38, every integer certified.
n=15, planar reduced corank 11; h=1: 11..21, h=2: 22..42, every integer certified.
n=16, planar reduced corank 12; h=1: 12..23, h=2: 24..46, every integer certified.
222 real analytic paths checked directly with the reduced Hodges determinant.


==> anc/supplement/reproduction/logs/physical_five_point.txt <==
Conservation exact; all 10 pair channels nonzero; s_in=1; tree=0.
30 original boxes, no Gram zeros. Im(F1_phys)/pi = -81 log(2).
Squared-log contribution vanishes and all other prime-log coefficients are zero.


==> anc/supplement/reproduction/logs/right_arc_enclosures.txt <==
Certified right arcs: 1023.
Stopping left lengths (length, count): [(2, 1006), (3, 14), (4, 1), (6, 1), (7, 1)]


==> anc/supplement/requirements.txt <==
python-flint==0.9.0
numpy==2.5.3
sympy==1.14.0
mpmath==1.3.0

